Multidimensional Pad\'e approximation of binomial functions: Equalities

Let $\omega_0,\dots,\omega_M$ be complex numbers. If $H_0,\dots,H_M$ are polynomials of degree at most $\rho_0,\dots,\rho_M$, and $G(z)=\sum_{m=0} ^M H_m(z) (1-z)^{\omega_m}$ has a zero at $z=0$ of maximal order (for the given $\omega_m,\rho_m$), we say that $H_0,\dots,H_M$ are a \emph{multidimensional Pad\'e approximation of binomial functions}, and call $G$ the Pad\'e remainder. We collect here with proof all of the known expressions for $G$ and $H_m$, including a new one: the Taylor series of $G$. We also give a new criterion for systems of Pad\'e approximations of binomial functions to be perfect (a specific sort of independence used in applications).

==> anc/Pade01EqualitiesNotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    554049,      14022]
NotebookOptionsPosition[    528631,      13616]
NotebookOutlinePosition[    529058,      13633]
CellTagsIndexPosition[    529015,      13630]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Multidimensional Pad\[EAcute] Approximation of Binomial  Functions:  \
Equalities\
\>", "Title",
 CellChangeTimes->{{3.8222490984879217`*^9, 
  3.8222491269374237`*^9}},ExpressionUUID->"ee2d9ba7-afeb-4826-90d1-\
5841d719904a"],

Cell["\<\
Authors of the paper: Michael A. Bennett, Greg Martin, and Kevin O\
\[CloseCurlyQuote]Bryant\
\>", "Subtitle",
 CellChangeTimes->{{3.822249132180131*^9, 
  3.822249147741685*^9}},ExpressionUUID->"bc21f5fb-c9c8-4a49-b559-\
7f3d1f32e009"],

Cell["Author of this notebook: Kevin O\[CloseCurlyQuote]Bryant", "Subtitle",
 CellChangeTimes->{{3.822249150456188*^9, 
  3.8222491651907597`*^9}},ExpressionUUID->"39da151a-0453-41dc-bf99-\
1ebf89a79bdc"],

Cell["\<\
This  notebook contains examples of many of the equations given in the paper, \
and was coded from the statements of the Theorems. The purpose  is to insure \
against dropped minus signs, off-by-one errors, and forgotten edge cases.\
\>", "Text",
 CellChangeTimes->{{3.8223169649634037`*^9, 
  3.822317070887281*^9}},ExpressionUUID->"c3736b7d-b252-4348-b057-\
3758a0c6bea4"],

Cell["\<\
For the record, these calculations were done with Mathematica Version 12.2.\
\>", "Text",
 CellChangeTimes->{{3.822356689054882*^9, 
  3.822356719073615*^9}},ExpressionUUID->"b31e9d35-2604-49bb-b685-\
054375e0fec0"],

Cell[CellGroupData[{

Cell[BoxData[{"$Version", "\[IndentingNewLine]", 
 RowBox[{"LocalTime", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.8223564837894917`*^9, 3.822356496884429*^9}, {
  3.822356636311698*^9, 3.822356636912455*^9}, {3.8227775246248713`*^9, 
  3.822777560468586*^9}, {3.82277762181826*^9, 3.822777624207849*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c0eb17f6-28b2-4231-8e99-574b90e63a89"],

Cell[BoxData["\<\"12.2.0 for Mac OS X x86 (64-bit) (December 12, 2020)\"\>"], \
"Output",
 CellChangeTimes->{
  3.822359304726245*^9, {3.8227775389191008`*^9, 3.822777548037718*^9}, {
   3.822777626054071*^9, 3.822777654012974*^9}},
 CellLabel->"Out[1]=",ExpressionUUID->"dc906fb9-3179-4a22-893d-54c3a965b87f"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"\"Fri 19 Feb 2021 21:40:55\"", 
     StyleBox[
      RowBox[{"\"GMT\"", "\[InvisibleSpace]", 
        StyleBox[
         RowBox[{"-", "5"}], NumberMarks -> False, StripOnInput -> False]}], 
      FontColor -> GrayLevel[0.5]]}], 
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2021", ",", "2", ",", "19", ",", "21", ",", "40", ",", 
           "55.905947`8.500032982615783"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", 
       RowBox[{"-", "5.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Output",
 CellChangeTimes->{
  3.822359304726245*^9, {3.8227775389191008`*^9, 3.822777548037718*^9}, 
   3.822777626054071*^9, 3.8227776605133266`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"79c210c6-c3a3-45d2-a196-9627cc97c2c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["February 2021", "Chapter",
 CellChangeTimes->{{3.8222493223847446`*^9, 
  3.822249325671294*^9}},ExpressionUUID->"ca9d58be-eb24-4e5b-9095-\
fdf03c6aedcc"],

Cell[CellGroupData[{

Cell["Handling parameters", "Section",
 CellChangeTimes->{{3.6148788041970367`*^9, 
  3.614878856419242*^9}},ExpressionUUID->"1885908f-1b72-4412-8687-\
3ef268e65bad"],

Cell[CellGroupData[{

Cell["\<\
In this section, we give code for handling the parameters, and for  \
generating random parameters.\
\>", "Subsubsection",
 CellChangeTimes->{{3.8222494559123373`*^9, 3.822249458189208*^9}, {
  3.822249659871092*^9, 3.8222496846690807`*^9}, {3.822250141143084*^9, 
  3.822250152456111*^9}},ExpressionUUID->"6151f1c2-bcdb-4716-a219-\
af7b2fe35193"],

Cell["The parameters are given as a 2-by-(M+1) matrix. ", "Text",
 CellChangeTimes->{{3.6428178360539637`*^9, 
  3.642817867103508*^9}},ExpressionUUID->"54acd3dd-0d8b-4df5-9ed5-\
a40ebb82b03a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"par_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"par", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"k", "+", "1"}]}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", "par_", "]"}], ":=", 
   RowBox[{"First", "[", "par", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"par_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"par", "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", 
     RowBox[{"k", "+", "1"}]}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", "par_", "]"}], ":=", 
   RowBox[{"Last", "[", "par", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "par_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"\[Omega]", "[", "par", "]"}], "]"}], "-", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", "par_", "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "par", "]"}], "+", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "par_", "]"}], ":=", 
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Rho]", "[", "par", "]"}], "!"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IntegerDifferenceTest", "[", "par_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"flag", "=", "True"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", 
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{"par", ",", "k1"}], "]"}], "-", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"par", ",", "k2"}], "]"}]}], "]"}], ",", 
           RowBox[{"flag", "=", "False"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "0", ",", 
           RowBox[{"M", "[", "par", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k2", ",", 
           RowBox[{"k1", "+", "1"}], ",", 
           RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "flag"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomParameters", "[", 
    RowBox[{"bigm_", ":", "9"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "searching", ",", "Randomomega", ",", "Randomrho", ",", "Randompar"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"searching", "=", "True"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{"searching", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Randomomega", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "9"}], "}"}], "]"}], 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "20"}], "}"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"bigm", "+", "1"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Randomrho", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"0", ",", "9"}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"bigm", "+", "1"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Randompar", "=", 
          RowBox[{"{", 
           RowBox[{"Randomomega", ",", "Randomrho"}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"searching", "=", 
          RowBox[{"Not", "[", 
           RowBox[{"IntegerDifferenceTest", "[", "Randompar", "]"}], 
           "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "generate", " ", "parameters", " ", "until", " ", "some", " ", "are", 
         " ", "found", " ", "that", " ", "pass", " ", "the", " ", "no"}], "-",
         "difference", "-", "is", "-", "an", "-", 
        RowBox[{"integer", " ", "test"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "Randompar"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.614797921813819*^9, 3.614798190327608*^9}, {
   3.61479866775099*^9, 3.614798667830755*^9}, 3.6147987611082697`*^9, {
   3.614799493989996*^9, 3.614799498476391*^9}, 3.6148963724752407`*^9, {
   3.6148964035988483`*^9, 3.614896537622658*^9}, {3.615292433695217*^9, 
   3.6152924692181664`*^9}, {3.642817897921013*^9, 3.642817916545693*^9}, {
   3.642817977230877*^9, 3.642817997312063*^9}, {3.642818082879176*^9, 
   3.642818136490737*^9}, {3.642961129136857*^9, 3.642961149469973*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3401712b-1015-4522-b1cc-789d9cbf1d21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FallingFactorial", "=", "FactorialPower"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RisingFactorial", "=", "Pochhammer"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MaxExtraPrecision", "=", "256"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6147984283343554`*^9, 3.6147984822109756`*^9}, {
  3.614878411545195*^9, 3.614878417377905*^9}, {3.6148784623247967`*^9, 
  3.614878471275642*^9}, {3.6148787850179453`*^9, 3.61487878624089*^9}, {
  3.6428542928487387`*^9, 3.642854298919593*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a430a040-a26c-4d8d-9aee-66480e1681f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", GridBox[{
      {"0", 
       RowBox[{"1", "/", "7"}], 
       RowBox[{"1", "/", "5"}], 
       RowBox[{"2", "/", "3"}]},
      {"2", "3", "4", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M", "[", "param", "]"}], ",", 
   RowBox[{"\[Sigma]", "[", "param", "]"}], ",", 
   RowBox[{"R", "[", "param", "]"}]}], "}"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6147986601118097`*^9, 3.614798661495541*^9}, {
  3.6147987641801367`*^9, 3.6147987962190247`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"45581e7a-495e-40e7-89b3-8c2fbc0e69d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "13", ",", "288"}], "}"}]], "Output",
 CellChangeTimes->{{3.614798661979238*^9, 3.614798680124134*^9}, 
   3.614798797488454*^9, 3.614800190850374*^9, 3.6148002568001328`*^9, 
   3.614877206978182*^9, 3.614878209895224*^9, 3.614878711690289*^9, 
   3.642182151119417*^9, 3.64281815506719*^9, 3.643033586456626*^9, 
   3.646397393263797*^9, 3.780062472630824*^9, 3.7804219308721113`*^9, 
   3.819241822422105*^9, 3.820410335348441*^9, 3.820410444337812*^9, 
   3.822250605744009*^9, {3.822349005238418*^9, 3.8223490053086357`*^9}, {
   3.822350055829825*^9, 3.822350055901711*^9}, 3.82235930486298*^9, 
   3.822584924643176*^9, 3.822770397934259*^9, 3.822777660776801*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"4725a26e-bf2b-49d6-842a-1777fa40f9bd"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Test the explicit formula for POLY (Theorem 4(ii) matches the definition)\
\>", "Section",
 CellChangeTimes->{{3.6148009025919*^9, 3.614800916071528*^9}, 
   3.6428534602398252`*^9, {3.8222509938829412`*^9, 3.8222509944319077`*^9}, {
   3.82225160087681*^9, 3.822251605532771*^9}, {3.822251670875539*^9, 
   3.8222516738656054`*^9}, {3.822771268430108*^9, 
   3.822771271226316*^9}},ExpressionUUID->"7a35e1a8-5d0b-4ddf-90ad-\
938837d70b16"],

Cell[CellGroupData[{

Cell["\<\
In this section we give a definition of POLY[parameters, m], REM[parameters] \
and  check that they  satisfy  the  definition for Pad\[EAcute] approximants. \
 After looking at a pair of small examples, we check for 100 randomly chosen \
sets  of parameters.\
\>", "Subsubsection",
 CellChangeTimes->{{3.822250243133183*^9, 3.822250262097333*^9}, {
  3.822250364131428*^9, 3.822250400713993*^9}, {3.8222504390810947`*^9, 
  3.822250448149809*^9}, {3.822251051486629*^9, 
  3.8222510774229603`*^9}},ExpressionUUID->"fadb08e5-a237-42f6-b87b-\
505e05bed8d9"],

Cell["\<\
We define  POLY by Theorem 4(ii), and REM by summing the relevant POLY\
\[CloseCurlyQuote]s.\
\>", "Text",
 CellChangeTimes->{{3.822250495921138*^9, 
  3.822250531396824*^9}},ExpressionUUID->"c4d3ddba-7d5f-4c47-bf8b-\
ca939bd2cde3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"POLY", "[", 
    RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"\[Rho]", "[", 
       RowBox[{"par", ",", "m"}], "]"}], "!"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"r", "=", "0"}], 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"par", ",", "m"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}], "r"], 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "m"}], "]"}], ",", "r"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"k", "=", "0"}], 
          RowBox[{"M", "[", "par", "]"}]], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "\[Equal]", "m"}], ",", "1", ",", 
           RowBox[{"RisingFactorial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"par", ",", "k"}], "]"}], "-", 
              RowBox[{"\[Omega]", "[", 
               RowBox[{"par", ",", "m"}], "]"}], "-", "r"}], ",", 
             RowBox[{
              RowBox[{"\[Rho]", "[", 
               RowBox[{"par", ",", "k"}], "]"}], "+", "1"}]}], "]"}]}], 
          "]"}]}], ")"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"REM", "[", "par_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"m", "=", "0"}], 
     RowBox[{"M", "[", "par", "]"}]], 
    RowBox[{
     RowBox[{"POLY", "[", 
      RowBox[{"par", ",", "m"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"par", ",", "m"}], "]"}]]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.614798246122024*^9, 3.6147984165362377`*^9}, {
   3.614798489459408*^9, 3.6147986204100847`*^9}, {3.614800179735104*^9, 
   3.6148001844999638`*^9}, {3.61480022037842*^9, 3.614800253072153*^9}, {
   3.614800288204722*^9, 3.6148002882675877`*^9}, {3.614877270339279*^9, 
   3.6148773359477*^9}, 3.614877423196368*^9, {3.6148776176814413`*^9, 
   3.614877639898947*^9}, {3.6148777125946293`*^9, 3.614877726051989*^9}, {
   3.614878751744791*^9, 3.614878762298317*^9}, {3.6148960997890663`*^9, 
   3.61489614921163*^9}, {3.615000397183116*^9, 3.615000399316482*^9}, 
   3.642852758184965*^9, 3.6428530674113503`*^9, {3.822250311300065*^9, 
   3.822250311301011*^9}, {3.8222503495601597`*^9, 3.8222503498073053`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"894116c4-977b-4080-8982-77154ce1ecb7"],

Cell[TextData[{
 "The definition of ",
 Cell[BoxData[
  FormBox["POLY", TraditionalForm]],ExpressionUUID->
  "0266bd7a-781a-4f27-b744-7e4dae7f962a"],
 " and ",
 Cell[BoxData[
  FormBox["REM", TraditionalForm]],ExpressionUUID->
  "1df21610-882d-47a0-b7b4-9690dac43a1f"],
 " is through the degree of ",
 Cell[BoxData[
  FormBox["POLY", TraditionalForm]],ExpressionUUID->
  "269ac8ad-bb5a-4664-b568-58e8bc2c1e13"],
 " and the order of the zero of ",
 Cell[BoxData[
  FormBox["REM", TraditionalForm]],ExpressionUUID->
  "bcb88238-bcf6-45b2-a4d5-a115c93dbc66"],
 " at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "b225bc30-3032-4252-9ad1-6116dbb6116d"],
 ". We will compare the above formulas to this definition."
}], "Text",
 CellChangeTimes->{{3.642852820220511*^9, 3.6428528651782846`*^9}, {
  3.642853396853428*^9, 3.642853408330639*^9}, {3.822250560266144*^9, 
  3.822250576463773*^9}},ExpressionUUID->"eff04a5b-e941-4e88-a348-\
b34379426135"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "/", "7"}]},
      {"5"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"REM", "[", "param", "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"REM", "[", "param", "]"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{"POLY", "[", 
     RowBox[{"param", ",", "0"}], "]"}], ",", "z"}], "]"}], "\[Equal]", 
  RowBox[{"\[Rho]", "[", 
   RowBox[{"param", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<This should have lead term \>\"", ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
    RowBox[{"Factorial", "[", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}], "]"}]], ",", 
   "\"\<:\\t\\t \>\"", ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"REM", "[", "param", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "param", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.61479863479731*^9, 3.614798640304645*^9}, {
   3.614800823003154*^9, 3.614800838310484*^9}, {3.6148961396510067`*^9, 
   3.614896141654858*^9}, {3.6149968199010363`*^9, 3.61499688527533*^9}, {
   3.6428529946298532`*^9, 3.642853029961995*^9}, {3.6428530846478567`*^9, 
   3.642853108797256*^9}, {3.822250311303112*^9, 3.822250340257265*^9}, {
   3.8222506164683228`*^9, 3.822250620658567*^9}, {3.8222506732689857`*^9, 
   3.8222507139918137`*^9}, {3.822250754005878*^9, 3.8222507693211927`*^9}, 
   3.822250945058219*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"cf69d591-fbd5-441f-be0f-7168e5ef056e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "120"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "5"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"1", "/", "7"}]]}], ",", 
   RowBox[{
    FractionBox["1", "120"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"1", "/", "7"}]], " ", 
    SuperscriptBox["z", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.614996850421815*^9, 3.614996894174129*^9}, 
   3.615000409197613*^9, 3.642182167462579*^9, {3.642853030823094*^9, 
   3.642853116239455*^9}, 3.643033589726705*^9, 3.646397393358829*^9, 
   3.780062896138113*^9, 3.819241829564644*^9, 3.820410444403932*^9, {
   3.822250605822062*^9, 3.8222506212460623`*^9}, 3.822250715446146*^9, {
   3.822250758960956*^9, 3.8222507699704657`*^9}, 3.8222509463202887`*^9, 
   3.822359305007559*^9, 3.822777660813815*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"3bb0a302-0d5a-42e0-baa7-6b52b082cbb5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.614996850421815*^9, 3.614996894174129*^9}, 
   3.615000409197613*^9, 3.642182167462579*^9, {3.642853030823094*^9, 
   3.642853116239455*^9}, 3.643033589726705*^9, 3.646397393358829*^9, 
   3.780062896138113*^9, 3.819241829564644*^9, 3.820410444403932*^9, {
   3.822250605822062*^9, 3.8222506212460623`*^9}, 3.822250715446146*^9, {
   3.822250758960956*^9, 3.8222507699704657`*^9}, 3.8222509463202887`*^9, 
   3.822359305007559*^9, 3.82277766081532*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"63cba7a1-6c06-44dd-b848-96ea2de5a301"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This should have lead term \"\>", "\[InvisibleSpace]", 
   FractionBox[
    SuperscriptBox["z", "5"], "120"], "\[InvisibleSpace]", "\<\":\\t\\t \"\>",
    "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["z", "5"], "120"], "-", 
     FractionBox[
      SuperscriptBox["z", "6"], "840"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "z", "]"}], "7"],
      SeriesData[$CellContext`z, 0, {}, 5, 7, 1],
      Editable->False]}],
    SeriesData[$CellContext`z, 0, {
      Rational[1, 120], 
      Rational[-1, 840]}, 5, 7, 1],
    Editable->False]}],
  SequenceForm[
  "This should have lead term ", Rational[1, 120] $CellContext`z^5, ":\t\t ", 
   
   SeriesData[$CellContext`z, 0, {
     Rational[1, 120], 
     Rational[-1, 840]}, 5, 7, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.822250715449918*^9, {3.8222507589648113`*^9, 3.822250769973713*^9}, 
   3.822250946324465*^9, 3.822359305078905*^9, 3.822777660839451*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"dcf265c5-62cd-4b56-a5c8-615e89f36ad5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", GridBox[{
      {"0", 
       RowBox[{"1", "/", "7"}], 
       RowBox[{"1", "/", "5"}], 
       RowBox[{"2", "/", "3"}]},
      {"2", "3", "4", "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"REM", "[", "param", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exponent", "[", 
     RowBox[{
      RowBox[{"POLY", "[", 
       RowBox[{"param", ",", "m"}], "]"}], ",", "z"}], "]"}], "\[Equal]", 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"param", ",", "m"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", 
     RowBox[{"M", "[", "param", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<This should have lead term \>\"", ",", 
   FractionBox[
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
    RowBox[{"Factorial", "[", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}], "]"}]], ",", 
   "\"\<:\\t\\t \>\"", ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"REM", "[", "param", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", 
       RowBox[{"\[Sigma]", "[", "param", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.61479863479731*^9, 3.614798640304645*^9}, {
  3.614800823003154*^9, 3.614800838310484*^9}, {3.6148961396510067`*^9, 
  3.614896141654858*^9}, {3.642853120100827*^9, 3.642853149131489*^9}, {
  3.822250311305307*^9, 3.822250340258889*^9}, {3.8222507796408377`*^9, 
  3.822250783552758*^9}, {3.8222508452741747`*^9, 3.8222509321580553`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ae4ad0bb-e903-483e-b61c-08f47391aacf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["214375", "1115136"], "-", 
     FractionBox[
      RowBox[{"1500625", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "101376"], "-", 
     FractionBox[
      RowBox[{"7503125", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "1976832"]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["126105021875", "23152738752"]}], "+", 
     FractionBox[
      RowBox[{"25221004375", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "200673792"], "+", 
     FractionBox[
      RowBox[{"25221004375", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "988365312"], "-", 
     FractionBox[
      RowBox[{"25221004375", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "156533684736"]}], 
    ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"1", "/", "7"}]]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["133984375", "5547168"], "-", 
     FractionBox[
      RowBox[{"937890625", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "2656896"], "-", 
     FractionBox[
      RowBox[{"937890625", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "14827824"], "+", 
     FractionBox[
      RowBox[{"937890625", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "1906401024"], "+", 
     FractionBox[
      RowBox[{"133984375", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "377567739648"]}], 
    ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], 
    RowBox[{"1", "/", "5"}]]}], "-", 
  FractionBox[
   RowBox[{"113927664375", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "105136858112"]}]], "Output",
 CellChangeTimes->{
  3.614798645995433*^9, 3.614798681703662*^9, 3.614800192655311*^9, 
   3.6148002581792316`*^9, {3.61480082491326*^9, 3.614800847311949*^9}, 
   3.614877212058811*^9, 3.6148782099509*^9, 3.614878711799251*^9, 
   3.614878766964081*^9, {3.614896142319893*^9, 3.614896150658609*^9}, 
   3.6421821727633553`*^9, 3.642853151442665*^9, 3.643033589808206*^9, 
   3.646397393414159*^9, 3.7800629008542433`*^9, 3.819241829648438*^9, 
   3.8204104445105753`*^9, 3.822250786770035*^9, 3.822250886196271*^9, {
   3.822250918774642*^9, 3.822250932665585*^9}, 3.822359305087203*^9, 
   3.822777660850914*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4fa73208-090c-4c95-bc24-0ffdc05ea96a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.614798645995433*^9, 3.614798681703662*^9, 3.614800192655311*^9, 
   3.6148002581792316`*^9, {3.61480082491326*^9, 3.614800847311949*^9}, 
   3.614877212058811*^9, 3.6148782099509*^9, 3.614878711799251*^9, 
   3.614878766964081*^9, {3.614896142319893*^9, 3.614896150658609*^9}, 
   3.6421821727633553`*^9, 3.642853151442665*^9, 3.643033589808206*^9, 
   3.646397393414159*^9, 3.7800629008542433`*^9, 3.819241829648438*^9, 
   3.8204104445105753`*^9, 3.822250786770035*^9, 3.822250886196271*^9, {
   3.822250918774642*^9, 3.822250932665585*^9}, 3.822359305087203*^9, 
   3.8227776608520727`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"b02a45d1-d16b-44e0-bc52-c978c49d7e59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This should have lead term \"\>", "\[InvisibleSpace]", 
   FractionBox[
    SuperscriptBox["z", "12"], "479001600"], 
   "\[InvisibleSpace]", "\<\":\\t\\t \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["z", "12"], "479001600"], "+", 
     FractionBox[
      RowBox[{"149", " ", 
       SuperscriptBox["z", "13"]}], "16345929600"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "z", "]"}], "14"],
      SeriesData[$CellContext`z, 0, {}, 12, 14, 1],
      Editable->False]}],
    SeriesData[$CellContext`z, 0, {
      Rational[1, 479001600], 
      Rational[149, 16345929600]}, 12, 14, 1],
    Editable->False]}],
  SequenceForm[
  "This should have lead term ", Rational[1, 479001600] $CellContext`z^12, 
   ":\t\t ", 
   SeriesData[$CellContext`z, 0, {
     Rational[1, 479001600], 
     Rational[149, 16345929600]}, 12, 14, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.822250786774517*^9, 3.8222508862004213`*^9, {3.8222509187793283`*^9, 
   3.82225093266912*^9}, 3.822359305096787*^9, 3.8227776608532*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"6f5ef138-8e6f-459c-b63b-885f6f25025e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"RunTest", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bigM", ",", "Randompar", ",", "expected", ",", "actual"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bigM", "=", 
       RowBox[{"RandomInteger", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "9"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Randompar", "=", 
       RowBox[{"RandomParameters", "[", "bigM", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expected", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"\[Sigma]", "[", "Randompar", "]"}], "-", "2"}]}], 
            "}"}]}], "]"}], ",", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "Randompar", "]"}], "-", "1"}], ")"}], 
           "!"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"actual", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"REM", "[", "Randompar", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", 
              RowBox[{
               RowBox[{"\[Sigma]", "[", "Randompar", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "]"}], ",", "z"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expected", "\[Equal]", "actual"}], "&&", 
       RowBox[{"(", 
        RowBox[{"And", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"POLY", "[", 
               RowBox[{"Randompar", ",", "m"}], "]"}], ",", "z"}], "]"}], 
            "\[Equal]", 
            RowBox[{"\[Rho]", "[", 
             RowBox[{"Randompar", ",", "m"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "bigM"}], "}"}]}], "]"}]}], 
        ")"}]}]}]}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "check", " ", "that", " ", "the", " ", "coefficients", " ", "in", " ", 
      "the", " ", "power", " ", "series", " ", "expansion", " ", "are", " ", 
      "as", " ", "expected"}], "*)"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6147991391327963`*^9, 3.614799195066724*^9}, {
   3.6147992434993477`*^9, 3.614799481461611*^9}, {3.614799516741281*^9, 
   3.6147995546238728`*^9}, {3.6147995905494833`*^9, 3.614799642009803*^9}, {
   3.614799680473572*^9, 3.614799878650375*^9}, {3.614799909946312*^9, 
   3.614799960222721*^9}, {3.614800020707391*^9, 3.614800027907135*^9}, {
   3.614800091288995*^9, 3.614800130208664*^9}, 3.614800338185875*^9, {
   3.6148004162389793`*^9, 3.614800590840275*^9}, 3.614896162963985*^9, {
   3.614896555027656*^9, 3.6148965703617353`*^9}, {3.642853171581482*^9, 
   3.642853189929641*^9}, {3.642853239168551*^9, 3.64285332023475*^9}, {
   3.642853359128042*^9, 3.6428533591345863`*^9}, {3.822250311307713*^9, 
   3.822250340260229*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"4a8ef0ff-d725-4700-9bff-29d4b2b0dbe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{"RunTest", ",", 
   RowBox[{"{", "100", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.614799858208495*^9, 3.61479985964993*^9}, {
  3.6148003721419163`*^9, 3.614800383669401*^9}, {3.6428533267441483`*^9, 
  3.6428533300334873`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4ddbecfe-14f4-4f25-8dc3-93a47a0ae373"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6148003858105993`*^9, 3.6148004976919937`*^9, 3.6148005974068403`*^9, 
   3.614878213145821*^9, 3.614878714892465*^9, 3.614878774854289*^9, 
   3.614896173330635*^9, 3.614896593291109*^9, {3.642853327565283*^9, 
   3.6428533335439243`*^9}, 3.643033593692902*^9, 3.646397396439721*^9, 
   3.780062911429761*^9, 3.819241831258423*^9, 3.82041044787941*^9, 
   3.8222509737332783`*^9, 3.822359306491888*^9, 3.822777662262517*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a670a59f-daa1-4103-86ba-b7e8ef64a0d7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Not done: Test the contour integral for POLY (Theorem 4(i))", "Section",
 CellChangeTimes->{{3.6151444187370043`*^9, 3.61514442684507*^9}, {
   3.615288955056575*^9, 3.6152889564197407`*^9}, 3.642865089309032*^9, {
   3.822251015242867*^9, 3.822251015739407*^9}, {3.822771308994556*^9, 
   3.822771312122107*^9}, {3.82277743622511*^9, 
   3.822777446343081*^9}},ExpressionUUID->"32eb2890-7d72-49ba-a688-\
a970b7f08eee"],

Cell["\<\
The needed contour is cumbersome to code,  and will be even harder to \
integrate in Mathematica.\
\>", "Text",
 CellChangeTimes->{{3.822777449903988*^9, 
  3.822777490393936*^9}},ExpressionUUID->"992df939-ab7a-43ad-b3d6-\
78a7d6966a88"]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the iterated contour integral for POLY (Theorem 4(iii))", "Section",
 CellChangeTimes->{{3.615144430005172*^9, 3.615144444748457*^9}, {
   3.616514530483169*^9, 3.616514531630754*^9}, 3.6428650925062513`*^9, {
   3.822251017777308*^9, 3.822251018449469*^9}, {3.8227713171220407`*^9, 
   3.822771324583556*^9}, {3.822773490843364*^9, 3.8227734941468287`*^9}, {
   3.8227767600037737`*^9, 
   3.822776761726269*^9}},ExpressionUUID->"677581c3-d1e7-4154-990a-\
781145dc1bef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"integrandPOLY", ",", "PVintegrate", ",", "krange", ",", "Q"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"krange", "[", 
     RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", 
        RowBox[{"M", "[", "par", "]"}]}], "]"}], ",", 
      RowBox[{"{", "m", "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"integrandPOLY", "[", 
     RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"T", ",", "kr", ",", "term1", ",", "term2"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kr", "=", 
        RowBox[{"krange", "[", 
         RowBox[{"par", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"T", "=", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"t", "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "kr"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"term1", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"M", "[", "par", "]"}]], 
            FractionBox[
             RowBox[{"1", "-", "z"}], "T"]}]}], ")"}], 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"par", ",", "m"}], "]"}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"term2", "=", 
        RowBox[{
         SuperscriptBox["T", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Omega]", "[", 
             RowBox[{"par", ",", "m"}], "]"}]}], "-", "1"}]], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"t", "[", "k", "]"}], 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"par", ",", "k"}], "]"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"t", "[", "k", "]"}]}], ")"}], 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"par", ",", "k"}], "]"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "kr"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"term1", "*", "term2"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PVIntegrate", "[", 
     RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"integrandPOLY", "[", 
            RowBox[{"par", ",", "m"}], "]"}], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"t", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"krange", "[", 
                RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], "*", 
           SuperscriptBox["I", 
            RowBox[{"M", "[", "par", "]"}]]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"t", "[", "i_", "]"}], "\[RuleDelayed]", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"\[Theta]", "[", "i", "]"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Integrate", "[", 
        RowBox[{"int", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Theta]", "[", "i", "]"}], ",", 
              RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"krange", "[", 
               RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}]}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "I", "  ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]", "[", 
            RowBox[{"par", ",", "k"}], "]"}], "-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"par", ",", "m"}], "]"}]}], ")"}]}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"krange", "[", 
        RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6151445039454517`*^9, 3.615144691808926*^9}, {
   3.615144741298685*^9, 3.615144771589348*^9}, {3.615145231129491*^9, 
   3.6151455175968113`*^9}, {3.615148028224249*^9, 3.615148120849739*^9}, {
   3.615202255214707*^9, 3.6152023987173634`*^9}, {3.615202552427956*^9, 
   3.615202618525885*^9}, {3.6152027526866693`*^9, 3.6152027791370296`*^9}, {
   3.615205088751178*^9, 3.6152051309878798`*^9}, 3.6152063279129467`*^9, {
   3.615206378266782*^9, 3.6152064321684523`*^9}, {3.6152066272908373`*^9, 
   3.6152067422337*^9}, {3.61651456369641*^9, 3.616514564803001*^9}, {
   3.642866696979864*^9, 3.642866697681041*^9}, {3.642866728958116*^9, 
   3.642866730996832*^9}, {3.642868639587954*^9, 3.6428686399848547`*^9}, {
   3.643034837578668*^9, 3.643034848340919*^9}, 3.822250311413907*^9, {
   3.822771495369535*^9, 3.8227715232361517`*^9}, {3.822771577803296*^9, 
   3.8227715788724203`*^9}, {3.822771720181497*^9, 3.8227717268454847`*^9}, {
   3.822771777139151*^9, 3.822771780356501*^9}, {3.822772388607216*^9, 
   3.822772407541637*^9}, {3.822772665806181*^9, 3.822772668400408*^9}, {
   3.8227748869176903`*^9, 3.822775091472231*^9}, 3.822775531837604*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"fc7847cf-44aa-4f57-9297-a416c2536186"],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "39cee597-9575-4758-904f-cc0302e8671b"],
 ", with random parameters."
}], "Text",
 CellChangeTimes->{{3.822775558813209*^9, 
  3.8227755701886253`*^9}},ExpressionUUID->"60a7dfdd-ccd7-4b09-bc4f-\
ae41904509ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"par", "=", 
       RowBox[{"RandomParameters", "[", "1", "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{"POLY", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "==", 
         RowBox[{
          FractionBox[
           RowBox[{"Q", "[", 
            RowBox[{"par", ",", "m"}], "]"}], 
           RowBox[{"R", "[", "par", "]"}]], 
          RowBox[{"PVIntegrate", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "10", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822771994707704*^9, 3.8227719990186768`*^9}, {
  3.822775441962965*^9, 3.822775479105659*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f9c56b3e-81f0-4f5a-9a1e-e1db99f98581"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "2"], 
          FractionBox["1", "11"]},
         {"8", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          FractionBox["1", "9"]},
         {"2", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "3"], 
          FractionBox["3", "19"]},
         {"2", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          FractionBox["3", "8"]},
         {"8", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "17"], 
          FractionBox["9", "4"]},
         {"7", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "12"], 
          FractionBox["3", "2"]},
         {"0", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          FractionBox["1", "10"]},
         {"0", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "9"], "3"},
         {"2", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "6"], "5"},
         {"6", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "11"], 
          FractionBox["5", "11"]},
         {"9", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.822775522905431*^9, 3.8227777015799217`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d695d286-6608-44ad-87f5-13d3cc4212a1"]
}, Open  ]],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7172a130-831d-495e-bc5c-e8635e8d7ff5"],
 ", with fixed \[Omega] but many different \[Rho]."
}], "Text",
 CellChangeTimes->{{3.822775573590884*^9, 
  3.82277559321717*^9}},ExpressionUUID->"c4864749-9849-46fb-b4b7-\
f7290072d878"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"par", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "7"}]}], "}"}], ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "10"}], "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{"POLY", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "==", 
         RowBox[{
          FractionBox[
           RowBox[{"Q", "[", 
            RowBox[{"par", ",", "m"}], "]"}], 
           RowBox[{"R", "[", "par", "]"}]], 
          RowBox[{"PVIntegrate", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", "10", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6152024853814497`*^9, 3.615202541801002*^9}, {
   3.615202666245859*^9, 3.615202666798492*^9}, {3.615202736099725*^9, 
   3.615202743236093*^9}, {3.615202790600868*^9, 3.6152028669420652`*^9}, {
   3.615202917209549*^9, 3.6152029211136303`*^9}, {3.615202968323473*^9, 
   3.6152030011389017`*^9}, {3.615203063273325*^9, 3.6152031790688334`*^9}, {
   3.615203217036738*^9, 3.615203289644052*^9}, {3.6152034135003147`*^9, 
   3.615203456342167*^9}, {3.615203504858778*^9, 3.6152035072180643`*^9}, {
   3.615206772474307*^9, 3.6152068647521887`*^9}, {3.615220525765867*^9, 
   3.615220575202643*^9}, {3.615222393086841*^9, 3.615222397892988*^9}, {
   3.61528874286091*^9, 3.615288748823151*^9}, {3.615288868732211*^9, 
   3.6152888978873777`*^9}, {3.642866753363041*^9, 3.642866758356238*^9}, 
   3.643034851971513*^9, {3.8222503114162292`*^9, 3.8222503114168453`*^9}, 
   3.822775552078989*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"6d23559b-c905-4355-893f-a3f969c35809"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"7", "10"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"3", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"7", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"1", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"1", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"2", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"5", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"4", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"2", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "7"]},
         {"1", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.615288843418543*^9, 3.615288958426964*^9, 
  3.6428668380564203`*^9, 3.8223599927491693`*^9, 3.822771692689488*^9, 
  3.822771770670657*^9, 3.822771827271557*^9, 3.822773008663253*^9, 
  3.822775637016618*^9, 3.822777734242594*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0ea3f989-ef75-4c8c-a269-ef3cd9dba43d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"par", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         RowBox[{"1", "/", "3"}], 
         RowBox[{"2", "/", "3"}]},
        {"1", "3", "2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"POLY", "[", 
        RowBox[{"par", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"iter", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ComplexExpand", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"Q", "[", 
            RowBox[{"par", ",", "m"}], "]"}], 
           RowBox[{"R", "[", "par", "]"}]], 
          RowBox[{"PVIntegrate", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"p", "\[Equal]", "iter"}], "]"}], ",", "True", ",", 
        RowBox[{"{", 
         RowBox[{"par", ",", "p", ",", "iter"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822775830548677*^9, 3.822775848815572*^9}, 
   3.82277595700109*^9, {3.822776013918154*^9, 3.822776016143447*^9}, {
   3.822776091116164*^9, 3.822776098631366*^9}, {3.822776193797536*^9, 
   3.822776197942649*^9}, {3.8227762280968943`*^9, 3.822776230825459*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8ff1543a-18f9-4dab-8938-48c39a727df4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.822775855491983*^9, 3.822776168923769*^9, 
  3.822776297250064*^9, 3.822777794809622*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"79230b39-e441-4647-b1f1-7482914c2fc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"par", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"1", "/", "2"}], 
         RowBox[{"1", "/", "5"}], 
         RowBox[{"1", "/", "7"}]},
        {"1", "3", "2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"POLY", "[", 
        RowBox[{"par", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"iter", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ComplexExpand", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"Q", "[", 
            RowBox[{"par", ",", "m"}], "]"}], 
           RowBox[{"R", "[", "par", "]"}]], 
          RowBox[{"PVIntegrate", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"p", "\[Equal]", "iter"}], "]"}], ",", "True", ",", 
        RowBox[{"{", 
         RowBox[{"par", ",", "p", ",", "iter"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822775830548677*^9, 3.822775848815572*^9}, 
   3.82277595700109*^9, {3.822776013918154*^9, 3.822776057941194*^9}, {
   3.8227761274211893`*^9, 3.822776203976904*^9}, {3.822776237269466*^9, 
   3.822776242182047*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7121acd6-a05a-4285-97bc-a0edb3b7e3c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1290709"}], "+", 
         RowBox[{"1223866", " ", "z"}], "+", 
         RowBox[{"182970", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"3", " ", "\[Pi]"}], "28"], "]"}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Cos", "[", 
           FractionBox["\[Pi]", "7"], "]"}]}], "+", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"3", " ", "\[Pi]"}], "28"], "]"}]}], ")"}]}], "\[Equal]", 
      "0"}], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"par", ",", "p", ",", "iter"}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8227763888271017`*^9, 3.822777885543333*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"9481ebfe-4124-4293-97d0-19680a492d90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "28"], "]"}], "-", 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "7"], "]"}]}], "+", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "28"], "]"}]}], ")"}], ",", "1000"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8227764418204737`*^9, 3.8227764481747837`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d719b603-f472-4fed-8933-7d08720596da"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"256.`\\\"}]\\) reached while evaluating \
\\!\\(\\*RowBox[{RowBox[{\\\"Cos\\\", \\\"[\\\", \
FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"28\\\"], \\\"]\
\\\"}], \\\"-\\\", RowBox[{SqrtBox[\\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", FractionBox[\\\"\[Pi]\\\", \\\"7\\\"], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"28\\\"], \\\"]\
\\\"}]}]\\).\"", 2, 38, 1, 23745957258830086335, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.822776444983713*^9, 3.8227764486368113`*^9}, 
   3.822777885651699*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"66844eb9-c622-4c33-bdec-eee9adb6c546"],

Cell[BoxData["0``1255.2674622006102"], "Output",
 CellChangeTimes->{{3.8227764383328876`*^9, 3.8227764486447372`*^9}, 
   3.822777885653434*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"fe0eff43-8bd8-4eb9-b913-672808749c20"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the hypergeometric form for POLY (Theorem 4(iv))", "Section",
 CellChangeTimes->{{3.615291655498979*^9, 3.615291663473263*^9}, 
   3.642865095234189*^9, {3.822251020603509*^9, 3.822251021231381*^9}, {
   3.82277133472768*^9, 
   3.822771344264709*^9}},ExpressionUUID->"1fc8d25b-553b-491e-ace7-\
60c641443584"],

Cell[BoxData[
 RowBox[{
  RowBox[{"krange", "[", 
   RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", 
      RowBox[{"M", "[", "par", "]"}]}], "]"}], ",", 
    RowBox[{"{", "m", "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"3a0653ac-3776-43ef-9e45-3acb90f66e52"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"par", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox["1", "3"], ",", 
        FractionBox["3", "5"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "10"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Together", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"POLY", "[", 
      RowBox[{"par", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], "]"}], "==", 
  RowBox[{"Together", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "m"}], "]"}], "!"}]], "*", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"RisingFactorial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Omega]", "[", 
             RowBox[{"par", ",", "k"}], "]"}], "-", 
            RowBox[{"\[Omega]", "[", 
             RowBox[{"par", ",", "m"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"par", ",", "k"}], "]"}], "+", "1"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"krange", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], "*", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "-", 
         RowBox[{"\[Omega]", "[", "par", "]"}], "-", 
         RowBox[{"\[Rho]", "[", "par", "]"}]}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"par", ",", "m"}], "]"}], "-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"par", ",", "k"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"krange", "[", 
             RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.615291676458046*^9, 3.615291806159581*^9}, {
   3.6152918384404497`*^9, 3.615291903863867*^9}, 3.615292347595435*^9, {
   3.6152924879058332`*^9, 3.615292625689361*^9}, {3.615296571573434*^9, 
   3.615296575858553*^9}, {3.642867256318136*^9, 3.642867256710019*^9}, 
   3.822250311437557*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"ac793abd-3e55-43c2-ae5e-114cd186fb5c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.615291733559578*^9, 3.615291744591391*^9}, 
   3.615291806793405*^9, 3.615291840277732*^9, 3.615291879649867*^9, 
   3.615292348958702*^9, {3.615292563173149*^9, 3.6152926265855827`*^9}, {
   3.6152965722220287`*^9, 3.615296576341338*^9}, 3.822776893763212*^9, 
   3.822777885699224*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8b570bd6-8036-4b10-8fe5-14383de14019"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"par", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       FractionBox["1", "3"], "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Together", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"POLY", "[", 
      RowBox[{"par", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], "]"}], "==", 
  RowBox[{"Together", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "m"}], "]"}], "!"}]], "*", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"RisingFactorial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Omega]", "[", 
             RowBox[{"par", ",", "k"}], "]"}], "-", 
            RowBox[{"\[Omega]", "[", 
             RowBox[{"par", ",", "m"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"par", ",", "k"}], "]"}], "+", "1"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"krange", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], "*", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "-", 
         RowBox[{"\[Omega]", "[", "par", "]"}], "-", 
         RowBox[{"\[Rho]", "[", "par", "]"}]}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"par", ",", "m"}], "]"}], "-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"par", ",", "k"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"krange", "[", 
             RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.615291676458046*^9, 3.615291806159581*^9}, {
   3.6152918384404497`*^9, 3.615291903863867*^9}, 3.615292347595435*^9, {
   3.6152924879058332`*^9, 3.615292625689361*^9}, {3.615296523650519*^9, 
   3.615296568117606*^9}, {3.642867265541614*^9, 3.642867265965478*^9}, 
   3.822250311440096*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"56929805-552f-4e50-add7-e7ddf49a18bd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6152965326302834`*^9, 3.615296568745338*^9}, 
   3.822776898043345*^9, 3.822777885707404*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"5bebfe72-af51-405f-9fa6-fbe5d897b70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tab", "=", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"par", "=", 
        RowBox[{"RandomParameters", "[", "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"POLY", "[", 
           RowBox[{"par", ",", "m"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], "]"}], "==", 
       RowBox[{"Together", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"\[Rho]", "[", 
              RowBox[{"par", ",", "m"}], "]"}], "!"}]], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"RisingFactorial", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Omega]", "[", 
                  RowBox[{"par", ",", "k"}], "]"}], "-", 
                 RowBox[{"\[Omega]", "[", 
                  RowBox[{"par", ",", "m"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"\[Rho]", "[", 
                  RowBox[{"par", ",", "k"}], "]"}], "+", "1"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"krange", "[", 
                RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], "*", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"par", ",", "m"}], "]"}], "-", 
              RowBox[{"\[Omega]", "[", "par", "]"}], "-", 
              RowBox[{"\[Rho]", "[", "par", "]"}]}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"1", "+", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"par", ",", "m"}], "]"}], "-", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"par", ",", "k"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{"krange", "[", 
                  RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"1", "-", "z"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "100", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{"Last", "/@", "tab"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.6152963897172613`*^9, 3.615296398315249*^9}, {
   3.615296432037944*^9, 3.615296482390113*^9}, {3.6428672793899603`*^9, 
   3.642867315218553*^9}, 3.822250311443222*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"4c522eba-0415-4166-9b79-77898927dbb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "3"], 
          FractionBox["7", "10"], 
          FractionBox["2", "7"], 
          FractionBox["4", "9"], 
          FractionBox["1", "2"], 
          FractionBox["2", "17"], "3", 
          FractionBox["8", "19"], 
          FractionBox["5", "13"], 
          FractionBox["3", "8"]},
         {"1", "3", "9", "0", "7", "2", "9", "3", "7", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "5"], 
          FractionBox["3", "4"], 
          FractionBox["4", "9"], 
          FractionBox["4", "7"], 
          FractionBox["9", "7"], 
          FractionBox["1", "2"], 
          FractionBox["7", "13"], 
          FractionBox["1", "5"], 
          FractionBox["3", "10"], 
          FractionBox["6", "17"]},
         {"2", "4", "3", "5", "1", "6", "7", "7", "9", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "13"], 
          FractionBox["2", "5"], 
          FractionBox["2", "7"], 
          FractionBox["1", "3"], 
          FractionBox["2", "19"], 
          FractionBox["1", "2"], 
          FractionBox["9", "11"], 
          FractionBox["8", "3"], 
          FractionBox["5", "19"], 
          FractionBox["4", "7"]},
         {"1", "3", "7", "8", "1", "8", "6", "8", "9", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "5"], 
          FractionBox["7", "4"], 
          FractionBox["3", "19"], 
          FractionBox["7", "15"], 
          FractionBox["7", "9"], 
          FractionBox["3", "20"], 
          FractionBox["4", "17"], 
          FractionBox["1", "7"], 
          FractionBox["9", "16"], 
          FractionBox["1", "4"]},
         {"0", "0", "1", "1", "7", "3", "1", "5", "7", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "7"], 
          FractionBox["1", "4"], 
          FractionBox["7", "3"], 
          FractionBox["1", "5"], 
          FractionBox["5", "8"], 
          FractionBox["4", "5"], 
          FractionBox["2", "5"], 
          FractionBox["3", "20"], 
          FractionBox["2", "3"], "1"},
         {"8", "2", "0", "8", "3", "7", "4", "3", "3", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "3"], 
          FractionBox["4", "7"], 
          FractionBox["1", "14"], 
          FractionBox["1", "17"], 
          FractionBox["9", "16"], "3", 
          FractionBox["1", "20"], 
          FractionBox["8", "17"], 
          FractionBox["7", "6"], 
          FractionBox["1", "18"]},
         {"8", "2", "0", "1", "0", "3", "3", "0", "8", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "5"], 
          FractionBox["7", "17"], 
          FractionBox["1", "14"], 
          FractionBox["3", "4"], 
          FractionBox["5", "12"], 
          FractionBox["1", "2"], 
          FractionBox["5", "18"], 
          FractionBox["3", "7"], 
          FractionBox["4", "9"], 
          FractionBox["1", "10"]},
         {"2", "5", "5", "9", "4", "1", "7", "9", "4", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["6", "17"], 
          FractionBox["2", "15"], 
          FractionBox["4", "13"], 
          FractionBox["5", "11"], 
          FractionBox["2", "5"], 
          FractionBox["4", "7"], 
          FractionBox["1", "15"], 
          FractionBox["7", "19"], "1"},
         {"0", "6", "0", "9", "9", "6", "1", "8", "6", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "8"], "2", 
          FractionBox["4", "13"], 
          FractionBox["9", "10"], 
          FractionBox["8", "3"], 
          FractionBox["3", "20"], 
          FractionBox["8", "11"], 
          FractionBox["3", "16"], 
          FractionBox["1", "2"], 
          FractionBox["5", "12"]},
         {"0", "8", "1", "0", "7", "6", "7", "0", "8", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "13"], 
          FractionBox["1", "4"], 
          FractionBox["2", "9"], 
          FractionBox["5", "17"], 
          FractionBox["1", "2"], 
          FractionBox["1", "10"], "4", 
          FractionBox["7", "12"], 
          FractionBox["4", "17"], 
          FractionBox["2", "5"]},
         {"9", "3", "1", "6", "5", "4", "7", "8", "7", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "3"], 
          FractionBox["8", "17"], 
          FractionBox["4", "13"], 
          FractionBox["7", "10"], 
          FractionBox["7", "5"], 
          FractionBox["1", "6"], 
          FractionBox["8", "13"], 
          FractionBox["1", "2"], 
          FractionBox["1", "3"], 
          FractionBox["1", "4"]},
         {"0", "0", "7", "0", "8", "1", "7", "7", "4", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "2"], 
          FractionBox["8", "9"], "2", 
          FractionBox["5", "12"], 
          FractionBox["3", "13"], 
          FractionBox["2", "5"], 
          FractionBox["3", "16"], 
          FractionBox["9", "13"], 
          FractionBox["3", "20"], 
          FractionBox["7", "18"]},
         {"4", "4", "2", "7", "3", "9", "0", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"3", 
          FractionBox["1", "3"], 
          FractionBox["1", "2"], 
          FractionBox["7", "17"], 
          FractionBox["5", "4"], 
          FractionBox["4", "5"], 
          FractionBox["3", "19"], 
          FractionBox["3", "13"], 
          FractionBox["1", "9"], 
          FractionBox["7", "4"]},
         {"0", "9", "8", "7", "4", "6", "6", "9", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          FractionBox["1", "10"], 
          FractionBox["1", "6"], 
          FractionBox["3", "2"], 
          FractionBox["1", "3"], 
          FractionBox["5", "12"], 
          FractionBox["2", "3"], 
          FractionBox["4", "9"], 
          FractionBox["3", "5"], 
          FractionBox["8", "19"]},
         {"2", "7", "6", "0", "5", "7", "5", "0", "1", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "14"], 
          FractionBox["9", "2"], 
          FractionBox["5", "18"], 
          FractionBox["3", "7"], 
          FractionBox["6", "13"], "5", 
          FractionBox["1", "3"], 
          FractionBox["8", "9"], 
          FractionBox["2", "5"], 
          FractionBox["4", "7"]},
         {"4", "8", "1", "4", "3", "3", "8", "7", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "11"], 
          FractionBox["5", "8"], 
          FractionBox["8", "5"], 
          FractionBox["8", "3"], 
          FractionBox["1", "9"], 
          FractionBox["3", "4"], 
          FractionBox["1", "10"], 
          FractionBox["9", "10"], 
          FractionBox["1", "4"], 
          FractionBox["5", "6"]},
         {"3", "9", "2", "8", "9", "6", "5", "3", "4", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "17"], 
          FractionBox["8", "17"], 
          FractionBox["5", "8"], 
          FractionBox["9", "17"], 
          FractionBox["1", "3"], 
          FractionBox["3", "17"], 
          FractionBox["8", "19"], "1", 
          FractionBox["5", "17"], 
          FractionBox["1", "2"]},
         {"2", "7", "4", "0", "6", "6", "8", "1", "7", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "9"], 
          FractionBox["4", "5"], 
          FractionBox["8", "13"], 
          FractionBox["3", "8"], 
          FractionBox["1", "5"], 
          FractionBox["9", "11"], 
          FractionBox["1", "2"], 
          FractionBox["8", "15"], 
          FractionBox["4", "7"], 
          FractionBox["1", "13"]},
         {"3", "5", "7", "0", "5", "5", "1", "2", "6", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "17"], 
          FractionBox["8", "11"], 
          FractionBox["2", "15"], 
          FractionBox["2", "7"], 
          FractionBox["3", "17"], 
          FractionBox["4", "5"], 
          FractionBox["7", "2"], 
          FractionBox["1", "3"], 
          FractionBox["3", "7"], 
          FractionBox["7", "11"]},
         {"2", "2", "4", "4", "5", "0", "7", "4", "4", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          FractionBox["2", "5"], 
          FractionBox["3", "16"], 
          FractionBox["7", "19"], 
          FractionBox["1", "3"], 
          FractionBox["6", "11"], 
          FractionBox["1", "4"], 
          FractionBox["1", "6"], 
          FractionBox["3", "10"], 
          FractionBox["7", "9"]},
         {"5", "5", "6", "6", "0", "9", "9", "2", "3", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "11"], 
          FractionBox["7", "11"], 
          FractionBox["3", "2"], "1", 
          FractionBox["9", "19"], 
          FractionBox["5", "18"], 
          FractionBox["3", "8"], 
          FractionBox["3", "4"], 
          FractionBox["6", "13"], 
          FractionBox["7", "17"]},
         {"3", "9", "6", "4", "8", "2", "0", "2", "2", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "16"], "1", 
          FractionBox["9", "16"], 
          FractionBox["8", "3"], 
          FractionBox["9", "7"], 
          FractionBox["5", "9"], 
          FractionBox["7", "20"], 
          FractionBox["1", "11"], 
          FractionBox["3", "7"], 
          FractionBox["1", "3"]},
         {"8", "5", "2", "9", "9", "8", "1", "7", "3", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "19"], 
          FractionBox["7", "11"], 
          FractionBox["1", "8"], 
          FractionBox["1", "4"], 
          FractionBox["5", "7"], 
          FractionBox["2", "5"], 
          FractionBox["3", "4"], 
          FractionBox["4", "15"], 
          FractionBox["1", "2"], 
          FractionBox["2", "17"]},
         {"5", "4", "3", "2", "5", "0", "2", "4", "5", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          FractionBox["2", "11"], 
          FractionBox["2", "15"], 
          FractionBox["1", "2"], 
          FractionBox["3", "14"], 
          FractionBox["3", "17"], 
          FractionBox["2", "7"], 
          FractionBox["2", "5"], 
          FractionBox["1", "7"], 
          FractionBox["1", "13"]},
         {"7", "7", "2", "3", "9", "4", "6", "8", "9", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "4"], 
          FractionBox["1", "19"], "4", 
          FractionBox["3", "20"], 
          FractionBox["1", "3"], 
          FractionBox["7", "8"], 
          FractionBox["4", "9"], 
          FractionBox["6", "5"], 
          FractionBox["3", "4"], 
          FractionBox["3", "2"]},
         {"3", "2", "4", "2", "1", "3", "8", "8", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "19"], 
          FractionBox["1", "9"], 
          FractionBox["7", "20"], 
          FractionBox["5", "19"], 
          FractionBox["1", "7"], 
          FractionBox["1", "2"], 
          FractionBox["3", "11"], 
          FractionBox["5", "12"], 
          FractionBox["9", "14"], 
          FractionBox["4", "13"]},
         {"2", "9", "8", "4", "9", "2", "0", "9", "6", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "8"], 
          FractionBox["4", "9"], 
          FractionBox["1", "11"], 
          FractionBox["8", "11"], 
          FractionBox["2", "7"], 
          FractionBox["6", "7"], 
          FractionBox["8", "9"], 
          FractionBox["3", "10"], 
          FractionBox["3", "8"], 
          FractionBox["9", "17"]},
         {"8", "3", "1", "1", "9", "9", "2", "3", "7", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "3"], 
          FractionBox["7", "16"], 
          FractionBox["7", "8"], 
          FractionBox["4", "7"], 
          FractionBox["7", "13"], 
          FractionBox["1", "5"], 
          FractionBox["2", "9"], "1", 
          FractionBox["2", "7"], 
          FractionBox["8", "17"]},
         {"7", "1", "8", "3", "7", "1", "0", "9", "5", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["6", "13"], 
          FractionBox["9", "14"], 
          FractionBox["1", "2"], 
          FractionBox["3", "4"], 
          FractionBox["4", "11"], 
          FractionBox["1", "15"], 
          FractionBox["3", "11"], "1", 
          FractionBox["7", "18"], 
          FractionBox["2", "9"]},
         {"0", "9", "8", "1", "1", "9", "9", "4", "0", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "10"], 
          FractionBox["3", "8"], 
          FractionBox["2", "13"], 
          FractionBox["1", "15"], 
          FractionBox["2", "19"], "1", 
          FractionBox["1", "2"], 
          FractionBox["1", "5"], 
          FractionBox["2", "3"], 
          FractionBox["1", "4"]},
         {"8", "7", "0", "4", "1", "0", "6", "2", "5", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "7"], 
          FractionBox["8", "5"], 
          FractionBox["7", "12"], 
          FractionBox["4", "7"], "2", 
          FractionBox["7", "6"], 
          FractionBox["3", "7"], 
          FractionBox["6", "5"], 
          FractionBox["5", "16"], 
          FractionBox["1", "2"]},
         {"3", "4", "0", "0", "3", "8", "3", "6", "6", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "19"], 
          FractionBox["3", "19"], "1", 
          FractionBox["5", "18"], 
          FractionBox["2", "17"], 
          FractionBox["5", "3"], 
          FractionBox["1", "10"], 
          FractionBox["1", "5"], 
          FractionBox["2", "19"], 
          FractionBox["1", "15"]},
         {"0", "8", "6", "2", "6", "9", "6", "4", "6", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "16"], 
          FractionBox["2", "19"], 
          FractionBox["7", "20"], "3", 
          FractionBox["4", "11"], 
          FractionBox["7", "9"], 
          FractionBox["9", "10"], 
          FractionBox["6", "19"], 
          FractionBox["3", "4"], 
          FractionBox["6", "7"]},
         {"2", "2", "1", "7", "1", "7", "9", "9", "3", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "5"], 
          FractionBox["5", "14"], 
          FractionBox["3", "11"], 
          FractionBox["1", "9"], 
          FractionBox["1", "2"], 
          FractionBox["8", "5"], "1", 
          FractionBox["9", "17"], 
          FractionBox["6", "11"], 
          FractionBox["1", "6"]},
         {"3", "1", "0", "2", "8", "5", "0", "4", "6", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "11"], 
          FractionBox["3", "20"], 
          FractionBox["2", "15"], 
          FractionBox["1", "5"], 
          FractionBox["2", "11"], 
          FractionBox["5", "14"], 
          FractionBox["1", "6"], 
          FractionBox["1", "3"], 
          FractionBox["3", "2"], 
          FractionBox["5", "3"]},
         {"9", "7", "4", "7", "5", "7", "7", "8", "2", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "8"], 
          FractionBox["9", "4"], 
          FractionBox["6", "19"], 
          FractionBox["3", "20"], 
          FractionBox["7", "19"], 
          FractionBox["1", "2"], 
          FractionBox["3", "5"], 
          FractionBox["5", "7"], 
          FractionBox["1", "15"], 
          FractionBox["7", "9"]},
         {"7", "9", "8", "0", "1", "2", "7", "7", "8", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "3"], 
          FractionBox["7", "8"], 
          FractionBox["7", "3"], 
          FractionBox["5", "6"], 
          FractionBox["3", "13"], 
          FractionBox["8", "7"], 
          FractionBox["2", "13"], 
          FractionBox["3", "7"], 
          FractionBox["3", "20"], 
          FractionBox["8", "9"]},
         {"3", "9", "0", "9", "0", "6", "7", "6", "3", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "16"], 
          FractionBox["5", "13"], 
          FractionBox["2", "11"], 
          FractionBox["3", "5"], 
          FractionBox["1", "12"], 
          FractionBox["8", "11"], 
          FractionBox["1", "2"], 
          FractionBox["1", "15"], "4", 
          FractionBox["1", "19"]},
         {"0", "5", "2", "2", "1", "0", "0", "9", "6", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "5"], 
          FractionBox["9", "13"], 
          FractionBox["3", "17"], "5", 
          FractionBox["7", "6"], 
          FractionBox["3", "8"], 
          FractionBox["1", "2"], 
          FractionBox["2", "7"], 
          FractionBox["3", "5"], 
          FractionBox["1", "3"]},
         {"9", "5", "8", "7", "4", "0", "7", "4", "6", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "16"], 
          FractionBox["3", "10"], 
          FractionBox["1", "16"], 
          FractionBox["4", "15"], 
          FractionBox["1", "2"], 
          FractionBox["5", "8"], 
          FractionBox["5", "17"], 
          FractionBox["7", "10"], 
          FractionBox["3", "16"], 
          FractionBox["8", "11"]},
         {"2", "1", "5", "3", "8", "8", "8", "1", "7", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "5"], 
          FractionBox["7", "20"], 
          FractionBox["3", "10"], 
          FractionBox["2", "5"], "1", 
          FractionBox["5", "12"], 
          FractionBox["2", "9"], 
          FractionBox["9", "17"], 
          FractionBox["9", "10"], 
          FractionBox["1", "9"]},
         {"4", "1", "5", "6", "8", "0", "3", "9", "4", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "17"], 
          FractionBox["3", "4"], 
          FractionBox["1", "12"], 
          FractionBox["1", "4"], 
          FractionBox["9", "16"], 
          FractionBox["4", "3"], "5", 
          FractionBox["8", "15"], 
          FractionBox["1", "9"], 
          FractionBox["6", "5"]},
         {"1", "9", "4", "2", "7", "6", "3", "8", "3", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "5"], 
          FractionBox["1", "4"], 
          FractionBox["1", "5"], 
          FractionBox["7", "6"], 
          FractionBox["1", "8"], "1", 
          FractionBox["7", "19"], 
          FractionBox["7", "10"], 
          FractionBox["2", "11"], 
          FractionBox["4", "7"]},
         {"4", "9", "3", "0", "2", "1", "1", "5", "5", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "10"], 
          FractionBox["3", "5"], 
          FractionBox["2", "5"], 
          FractionBox["5", "7"], 
          FractionBox["1", "5"], 
          FractionBox["1", "2"], 
          FractionBox["1", "17"], 
          FractionBox["1", "19"], 
          FractionBox["3", "8"], 
          FractionBox["8", "15"]},
         {"5", "6", "1", "7", "0", "6", "9", "4", "7", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "7"], 
          FractionBox["7", "8"], 
          FractionBox["3", "8"], 
          FractionBox["5", "6"], 
          FractionBox["9", "16"], 
          FractionBox["3", "14"], 
          FractionBox["7", "12"], 
          FractionBox["4", "19"], 
          FractionBox["2", "15"], 
          FractionBox["2", "3"]},
         {"2", "1", "6", "2", "3", "2", "6", "2", "4", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "13"], 
          FractionBox["8", "19"], 
          FractionBox["1", "7"], 
          FractionBox["6", "19"], "7", 
          FractionBox["1", "5"], 
          FractionBox["2", "5"], 
          FractionBox["1", "10"], 
          FractionBox["1", "2"], 
          FractionBox["1", "6"]},
         {"4", "1", "0", "6", "4", "6", "2", "9", "7", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "2"], 
          FractionBox["3", "14"], 
          FractionBox["2", "7"], 
          FractionBox["5", "9"], 
          FractionBox["2", "11"], 
          FractionBox["8", "13"], 
          FractionBox["7", "15"], "1", 
          FractionBox["1", "5"], 
          FractionBox["5", "13"]},
         {"1", "9", "2", "2", "3", "5", "7", "5", "0", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "5"], 
          FractionBox["2", "11"], 
          FractionBox["3", "19"], 
          FractionBox["8", "17"], 
          FractionBox["8", "11"], 
          FractionBox["2", "3"], 
          FractionBox["1", "5"], 
          FractionBox["1", "20"], 
          FractionBox["3", "4"], "7"},
         {"3", "8", "3", "3", "0", "4", "8", "3", "1", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          FractionBox["2", "13"], 
          FractionBox["9", "8"], 
          FractionBox["3", "5"], 
          FractionBox["2", "3"], 
          FractionBox["1", "3"], 
          FractionBox["9", "19"], 
          FractionBox["3", "19"], 
          FractionBox["2", "5"], 
          FractionBox["9", "4"]},
         {"5", "8", "9", "2", "5", "4", "7", "0", "7", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "9"], 
          FractionBox["7", "18"], 
          FractionBox["9", "10"], 
          FractionBox["2", "7"], 
          FractionBox["1", "3"], 
          FractionBox["8", "9"], 
          FractionBox["5", "14"], 
          FractionBox["8", "3"], 
          FractionBox["5", "4"], 
          FractionBox["1", "2"]},
         {"7", "4", "5", "2", "1", "1", "7", "3", "9", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "5"], 
          FractionBox["2", "7"], 
          FractionBox["1", "4"], 
          FractionBox["7", "19"], 
          FractionBox["2", "5"], 
          FractionBox["1", "2"], 
          FractionBox["4", "3"], 
          FractionBox["3", "10"], "3", 
          FractionBox["5", "9"]},
         {"9", "3", "9", "5", "7", "4", "0", "8", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "19"], 
          FractionBox["2", "9"], 
          FractionBox["3", "2"], 
          FractionBox["5", "12"], 
          FractionBox["6", "17"], 
          FractionBox["2", "11"], 
          FractionBox["7", "19"], 
          FractionBox["2", "5"], 
          FractionBox["7", "20"], "1"},
         {"3", "3", "0", "3", "0", "4", "8", "3", "0", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "7"], 
          FractionBox["6", "5"], 
          FractionBox["2", "15"], 
          FractionBox["8", "13"], "1", 
          FractionBox["1", "2"], 
          FractionBox["3", "13"], 
          FractionBox["9", "5"], 
          FractionBox["1", "6"], 
          FractionBox["2", "9"]},
         {"0", "1", "6", "0", "2", "1", "5", "5", "9", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "3"], 
          FractionBox["1", "6"], 
          FractionBox["1", "2"], 
          FractionBox["3", "20"], 
          FractionBox["5", "16"], "1", 
          FractionBox["6", "7"], 
          FractionBox["1", "5"], 
          FractionBox["2", "9"], 
          FractionBox["3", "5"]},
         {"3", "6", "4", "4", "1", "4", "9", "0", "2", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "9"], 
          FractionBox["7", "18"], 
          FractionBox["2", "11"], 
          FractionBox["7", "8"], 
          FractionBox["4", "7"], 
          FractionBox["1", "6"], 
          FractionBox["2", "7"], 
          FractionBox["9", "4"], 
          FractionBox["3", "8"], "2"},
         {"9", "0", "5", "8", "4", "0", "0", "2", "8", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "2"], 
          FractionBox["1", "20"], 
          FractionBox["1", "4"], "2", 
          FractionBox["2", "17"], 
          FractionBox["5", "14"], 
          FractionBox["1", "10"], 
          FractionBox["5", "3"], 
          FractionBox["2", "5"], 
          FractionBox["9", "7"]},
         {"4", "0", "4", "5", "9", "2", "5", "8", "3", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "4"], 
          FractionBox["6", "7"], 
          FractionBox["5", "18"], 
          FractionBox["2", "19"], 
          FractionBox["9", "17"], 
          FractionBox["1", "2"], 
          FractionBox["3", "17"], 
          FractionBox["1", "3"], 
          FractionBox["3", "11"], 
          FractionBox["8", "19"]},
         {"1", "7", "7", "1", "1", "1", "6", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "2"], 
          FractionBox["9", "19"], "1", 
          FractionBox["3", "16"], 
          FractionBox["1", "5"], 
          FractionBox["7", "16"], 
          FractionBox["5", "18"], 
          FractionBox["2", "15"], 
          FractionBox["7", "15"], 
          FractionBox["1", "11"]},
         {"4", "3", "1", "5", "6", "1", "8", "9", "0", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "10"], 
          FractionBox["4", "7"], 
          FractionBox["9", "20"], 
          FractionBox["2", "15"], "1", 
          FractionBox["4", "3"], 
          FractionBox["1", "5"], 
          FractionBox["9", "16"], 
          FractionBox["3", "2"], 
          FractionBox["2", "3"]},
         {"6", "1", "6", "5", "9", "8", "0", "4", "8", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"7", 
          FractionBox["1", "11"], 
          FractionBox["2", "7"], 
          FractionBox["9", "17"], 
          FractionBox["6", "5"], 
          FractionBox["7", "6"], 
          FractionBox["8", "15"], 
          FractionBox["4", "11"], 
          FractionBox["1", "8"], 
          FractionBox["7", "10"]},
         {"2", "7", "2", "5", "4", "5", "0", "4", "4", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "17"], 
          FractionBox["4", "13"], 
          FractionBox["3", "10"], 
          FractionBox["4", "9"], 
          FractionBox["3", "7"], 
          FractionBox["5", "17"], 
          FractionBox["3", "16"], 
          FractionBox["5", "13"], 
          FractionBox["7", "11"], 
          FractionBox["9", "11"]},
         {"3", "0", "1", "2", "7", "7", "1", "6", "5", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "7"], "3", 
          FractionBox["1", "16"], 
          FractionBox["1", "5"], 
          FractionBox["5", "14"], 
          FractionBox["1", "2"], 
          FractionBox["7", "4"], 
          FractionBox["7", "12"], 
          FractionBox["3", "11"], 
          FractionBox["5", "3"]},
         {"2", "6", "1", "9", "8", "0", "5", "3", "2", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "13"], 
          FractionBox["1", "11"], 
          FractionBox["6", "19"], "1", 
          FractionBox["2", "5"], 
          FractionBox["2", "3"], 
          FractionBox["3", "7"], 
          FractionBox["6", "5"], 
          FractionBox["9", "19"], 
          FractionBox["3", "4"]},
         {"3", "2", "6", "6", "7", "5", "1", "6", "3", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "16"], 
          FractionBox["7", "5"], 
          FractionBox["1", "5"], 
          FractionBox["3", "5"], 
          FractionBox["6", "19"], 
          FractionBox["3", "2"], 
          FractionBox["6", "7"], 
          FractionBox["1", "3"], 
          FractionBox["2", "3"], "6"},
         {"2", "1", "4", "9", "1", "8", "5", "3", "9", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "7"], 
          FractionBox["3", "5"], 
          FractionBox["1", "3"], 
          FractionBox["5", "16"], 
          FractionBox["3", "17"], 
          FractionBox["6", "11"], 
          FractionBox["5", "13"], 
          FractionBox["1", "8"], "1", 
          FractionBox["9", "2"]},
         {"2", "3", "7", "6", "2", "2", "0", "3", "0", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", 
          FractionBox["4", "9"], 
          FractionBox["4", "11"], 
          FractionBox["3", "5"], 
          FractionBox["2", "5"], 
          FractionBox["7", "4"], 
          FractionBox["1", "5"], 
          FractionBox["9", "7"], 
          FractionBox["4", "5"], 
          FractionBox["8", "7"]},
         {"5", "5", "3", "9", "0", "8", "7", "8", "6", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["6", "17"], 
          FractionBox["3", "7"], 
          FractionBox["7", "5"], 
          FractionBox["5", "16"], 
          FractionBox["5", "18"], 
          FractionBox["1", "2"], 
          FractionBox["4", "15"], 
          FractionBox["1", "9"], 
          FractionBox["2", "13"], 
          FractionBox["1", "11"]},
         {"5", "0", "9", "4", "2", "1", "4", "6", "4", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "8"], 
          FractionBox["3", "11"], 
          FractionBox["2", "11"], 
          FractionBox["3", "5"], 
          FractionBox["9", "19"], "1", 
          FractionBox["2", "5"], 
          FractionBox["3", "7"], 
          FractionBox["5", "18"], 
          FractionBox["1", "2"]},
         {"9", "4", "8", "8", "3", "1", "6", "2", "2", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "3"], 
          FractionBox["3", "2"], 
          FractionBox["9", "5"], 
          FractionBox["7", "17"], 
          FractionBox["7", "11"], 
          FractionBox["9", "10"], 
          FractionBox["8", "15"], 
          FractionBox["1", "20"], 
          FractionBox["2", "3"], 
          FractionBox["3", "8"]},
         {"0", "5", "3", "6", "4", "4", "1", "6", "5", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "11"], 
          FractionBox["9", "7"], 
          FractionBox["1", "8"], 
          FractionBox["8", "11"], 
          FractionBox["6", "11"], 
          FractionBox["2", "3"], 
          FractionBox["7", "18"], 
          FractionBox["2", "15"], "1", 
          FractionBox["1", "2"]},
         {"7", "8", "8", "2", "3", "5", "9", "9", "5", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "14"], 
          FractionBox["7", "17"], 
          FractionBox["8", "13"], 
          FractionBox["1", "15"], 
          FractionBox["1", "7"], 
          FractionBox["4", "15"], 
          FractionBox["7", "8"], 
          FractionBox["7", "10"], 
          FractionBox["1", "9"], 
          FractionBox["7", "18"]},
         {"9", "9", "7", "2", "7", "3", "6", "6", "1", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "6"], 
          FractionBox["3", "2"], 
          FractionBox["2", "3"], 
          FractionBox["1", "3"], 
          FractionBox["5", "18"], 
          FractionBox["4", "19"], 
          FractionBox["5", "19"], 
          FractionBox["6", "19"], 
          FractionBox["4", "7"], 
          FractionBox["3", "4"]},
         {"5", "0", "3", "1", "5", "7", "2", "3", "8", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "13"], 
          FractionBox["7", "6"], 
          FractionBox["1", "4"], 
          FractionBox["5", "11"], 
          FractionBox["1", "2"], 
          FractionBox["5", "19"], 
          FractionBox["2", "5"], 
          FractionBox["8", "3"], 
          FractionBox["9", "11"], "5"},
         {"1", "2", "2", "8", "5", "8", "5", "7", "7", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "19"], 
          FractionBox["1", "7"], 
          FractionBox["5", "7"], "2", 
          FractionBox["3", "14"], 
          FractionBox["1", "9"], 
          FractionBox["1", "3"], 
          FractionBox["1", "16"], 
          FractionBox["9", "10"], 
          FractionBox["1", "6"]},
         {"2", "8", "8", "4", "4", "2", "5", "4", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "15"], 
          FractionBox["1", "20"], 
          FractionBox["3", "2"], "8", 
          FractionBox["5", "13"], 
          FractionBox["1", "4"], 
          FractionBox["7", "11"], 
          FractionBox["1", "6"], 
          FractionBox["3", "4"], 
          FractionBox["9", "17"]},
         {"6", "0", "3", "4", "1", "3", "4", "0", "4", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "5"], 
          FractionBox["7", "8"], 
          FractionBox["8", "5"], 
          FractionBox["5", "7"], 
          FractionBox["1", "14"], 
          FractionBox["1", "2"], 
          FractionBox["5", "13"], 
          FractionBox["1", "9"], 
          FractionBox["4", "15"], 
          FractionBox["9", "20"]},
         {"6", "2", "9", "9", "4", "4", "9", "0", "7", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "14"], 
          FractionBox["7", "13"], 
          FractionBox["1", "3"], "1", 
          FractionBox["1", "2"], 
          FractionBox["5", "3"], 
          FractionBox["9", "16"], 
          FractionBox["4", "5"], 
          FractionBox["6", "13"], 
          FractionBox["2", "9"]},
         {"6", "5", "5", "2", "8", "2", "0", "7", "4", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "6"], 
          FractionBox["2", "5"], 
          FractionBox["9", "17"], 
          FractionBox["3", "7"], 
          FractionBox["1", "2"], 
          FractionBox["1", "4"], 
          FractionBox["7", "20"], 
          FractionBox["4", "19"], 
          FractionBox["2", "3"], 
          FractionBox["4", "17"]},
         {"8", "3", "2", "9", "0", "4", "8", "6", "5", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "10"], 
          FractionBox["1", "7"], 
          FractionBox["5", "14"], 
          FractionBox["3", "7"], 
          FractionBox["6", "7"], 
          FractionBox["8", "17"], 
          FractionBox["1", "18"], 
          FractionBox["1", "3"], 
          FractionBox["9", "19"], 
          FractionBox["1", "2"]},
         {"7", "7", "3", "8", "2", "2", "0", "3", "7", "9"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"3", 
          FractionBox["7", "2"], 
          FractionBox["1", "6"], 
          FractionBox["3", "13"], 
          FractionBox["3", "16"], 
          FractionBox["2", "7"], 
          FractionBox["9", "20"], 
          FractionBox["1", "3"], 
          FractionBox["1", "18"], 
          FractionBox["7", "19"]},
         {"0", "0", "8", "1", "1", "7", "5", "8", "3", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "11"], 
          FractionBox["3", "2"], 
          FractionBox["1", "15"], 
          FractionBox["3", "17"], 
          FractionBox["9", "20"], 
          FractionBox["5", "8"], 
          FractionBox["1", "19"], 
          FractionBox["7", "8"], 
          FractionBox["1", "12"], 
          FractionBox["1", "3"]},
         {"2", "2", "0", "2", "4", "5", "8", "1", "4", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "5"], 
          FractionBox["1", "3"], 
          FractionBox["2", "5"], 
          FractionBox["5", "16"], 
          FractionBox["1", "4"], 
          FractionBox["2", "7"], 
          FractionBox["1", "8"], 
          FractionBox["3", "2"], 
          FractionBox["4", "5"], 
          FractionBox["6", "17"]},
         {"8", "7", "6", "2", "6", "8", "6", "7", "6", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", "4"], 
          FractionBox["4", "11"], 
          FractionBox["2", "5"], 
          FractionBox["1", "9"], 
          FractionBox["7", "20"], 
          FractionBox["9", "17"], 
          FractionBox["1", "18"], 
          FractionBox["2", "19"], 
          FractionBox["1", "6"], 
          FractionBox["9", "10"]},
         {"1", "1", "5", "9", "6", "6", "0", "3", "9", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "19"], 
          FractionBox["7", "6"], 
          FractionBox["1", "8"], 
          FractionBox["8", "7"], 
          FractionBox["1", "4"], 
          FractionBox["1", "19"], 
          FractionBox["9", "13"], 
          FractionBox["7", "5"], 
          FractionBox["4", "9"], "1"},
         {"6", "4", "5", "8", "7", "9", "1", "1", "1", "7"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "6"], 
          FractionBox["9", "10"], "1", 
          FractionBox["9", "17"], 
          FractionBox["1", "10"], 
          FractionBox["8", "11"], 
          FractionBox["1", "3"], 
          FractionBox["1", "2"], 
          FractionBox["2", "3"], 
          FractionBox["3", "5"]},
         {"3", "0", "6", "5", "2", "6", "7", "2", "3", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "13"], 
          FractionBox["1", "4"], 
          FractionBox["4", "15"], 
          FractionBox["4", "9"], 
          FractionBox["7", "6"], 
          FractionBox["5", "14"], 
          FractionBox["6", "5"], 
          FractionBox["7", "2"], 
          FractionBox["3", "4"], 
          FractionBox["1", "3"]},
         {"9", "8", "6", "6", "4", "3", "3", "0", "9", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "2"], 
          FractionBox["5", "3"], 
          FractionBox["9", "17"], 
          FractionBox["2", "17"], 
          FractionBox["9", "11"], 
          FractionBox["2", "11"], 
          FractionBox["9", "16"], 
          FractionBox["4", "17"], 
          FractionBox["4", "9"], 
          FractionBox["6", "17"]},
         {"0", "9", "7", "9", "6", "5", "2", "7", "0", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "4"], 
          FractionBox["2", "9"], 
          FractionBox["3", "10"], 
          FractionBox["9", "11"], 
          FractionBox["2", "7"], 
          FractionBox["6", "13"], 
          FractionBox["4", "15"], "9", 
          FractionBox["6", "17"], 
          FractionBox["2", "5"]},
         {"6", "6", "4", "3", "4", "5", "2", "9", "4", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", "12"], 
          FractionBox["3", "11"], 
          FractionBox["9", "17"], 
          FractionBox["1", "8"], 
          FractionBox["7", "18"], 
          FractionBox["6", "11"], 
          FractionBox["8", "19"], 
          FractionBox["4", "15"], 
          FractionBox["5", "8"], 
          FractionBox["6", "7"]},
         {"7", "7", "7", "1", "9", "0", "9", "1", "5", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "17"], 
          FractionBox["1", "5"], 
          FractionBox["1", "2"], "1", 
          FractionBox["7", "10"], 
          FractionBox["5", "19"], 
          FractionBox["2", "5"], 
          FractionBox["8", "11"], 
          FractionBox["1", "11"], 
          FractionBox["5", "17"]},
         {"2", "7", "5", "9", "4", "1", "7", "4", "3", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", "13"], 
          FractionBox["4", "5"], 
          FractionBox["3", "10"], 
          FractionBox["5", "4"], 
          FractionBox["3", "13"], 
          FractionBox["8", "3"], "1", 
          FractionBox["6", "19"], 
          FractionBox["3", "7"], 
          FractionBox["4", "19"]},
         {"7", "2", "2", "3", "2", "6", "1", "3", "0", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"3", 
          FractionBox["1", "17"], 
          FractionBox["5", "4"], 
          FractionBox["1", "2"], 
          FractionBox["3", "16"], 
          FractionBox["5", "16"], 
          FractionBox["3", "10"], 
          FractionBox["2", "5"], 
          FractionBox["3", "4"], 
          FractionBox["5", "6"]},
         {"9", "9", "7", "9", "8", "9", "4", "8", "1", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "2"], 
          FractionBox["4", "9"], 
          FractionBox["9", "17"], "1", 
          FractionBox["5", "19"], 
          FractionBox["1", "3"], 
          FractionBox["7", "19"], 
          FractionBox["7", "13"], 
          FractionBox["4", "19"], 
          FractionBox["2", "7"]},
         {"3", "4", "2", "9", "4", "3", "4", "2", "9", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "9"], 
          FractionBox["1", "8"], 
          FractionBox["1", "3"], 
          FractionBox["1", "12"], 
          FractionBox["1", "17"], 
          FractionBox["5", "14"], 
          FractionBox["8", "5"], 
          FractionBox["1", "2"], 
          FractionBox["5", "11"], 
          FractionBox["3", "8"]},
         {"1", "4", "0", "8", "5", "1", "0", "2", "4", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["7", "17"], 
          FractionBox["7", "11"], 
          FractionBox["1", "2"], 
          FractionBox["1", "9"], 
          FractionBox["1", "10"], 
          FractionBox["6", "17"], 
          FractionBox["7", "5"], "2", 
          FractionBox["5", "8"], 
          FractionBox["8", "5"]},
         {"9", "6", "3", "4", "4", "5", "7", "2", "6", "6"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["6", "17"], 
          FractionBox["3", "11"], "1", 
          FractionBox["1", "16"], 
          FractionBox["3", "17"], 
          FractionBox["8", "5"], 
          FractionBox["6", "19"], 
          FractionBox["1", "4"], 
          FractionBox["8", "7"], 
          FractionBox["7", "18"]},
         {"7", "1", "5", "6", "6", "1", "2", "8", "7", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["2", "5"], 
          FractionBox["5", "13"], 
          FractionBox["4", "3"], 
          FractionBox["1", "2"], 
          FractionBox["3", "10"], 
          FractionBox["2", "3"], 
          FractionBox["4", "11"], 
          FractionBox["1", "18"], 
          FractionBox["5", "4"], 
          FractionBox["1", "14"]},
         {"5", "5", "4", "3", "7", "4", "5", "6", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["9", "14"], 
          FractionBox["5", "8"], 
          FractionBox["4", "15"], 
          FractionBox["4", "17"], 
          FractionBox["6", "7"], 
          FractionBox["7", "12"], 
          FractionBox["9", "20"], 
          FractionBox["1", "2"], 
          FractionBox["1", "3"], 
          FractionBox["5", "7"]},
         {"1", "4", "5", "7", "6", "3", "1", "6", "7", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["4", "7"], 
          FractionBox["5", "7"], "1", 
          FractionBox["4", "19"], 
          FractionBox["8", "5"], 
          FractionBox["3", "11"], 
          FractionBox["3", "4"], 
          FractionBox["3", "8"], 
          FractionBox["9", "17"], 
          FractionBox["1", "8"]},
         {"5", "8", "9", "1", "5", "2", "5", "4", "9", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["3", "19"], 
          FractionBox["1", "19"], 
          FractionBox["4", "3"], 
          FractionBox["4", "19"], "1", 
          FractionBox["1", "4"], 
          FractionBox["8", "11"], 
          FractionBox["2", "3"], 
          FractionBox["9", "8"], 
          FractionBox["3", "10"]},
         {"1", "6", "3", "3", "1", "8", "3", "9", "6", "8"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.615296478608074*^9, 3.6152964848640833`*^9}, 
   3.8227769122128572`*^9, 3.822777887510289*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"b160a57d-6277-4b1d-95bd-603dc770b3c5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.615296478608074*^9, 3.6152964848640833`*^9}, 
   3.8227769122128572`*^9, 3.822777887511285*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"c541d522-98ef-41b5-8a40-1f1f52cea920"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the \[CapitalGamma]-ratio form of POLY  (Theorem 4(v) )", "Section",
 CellChangeTimes->{{3.614895759963168*^9, 3.614895763960742*^9}, 
   3.614975153705352*^9, {3.642181552727319*^9, 3.642181562373136*^9}, {
   3.642854812552978*^9, 3.64285482062427*^9}, {3.8222509965299377`*^9, 
   3.8222509970539513`*^9}, {3.822251583516925*^9, 3.822251593224658*^9}, {
   3.822251676661203*^9, 3.822251704235682*^9}, 
   3.822771263077104*^9},ExpressionUUID->"5376bdf4-9073-4b8c-beb0-\
f19c8befbeff"],

Cell[CellGroupData[{

Cell["\<\
In this section, we verify that  Theorem 4(v) and Theorem 4(ii) give the same \
polynomials. We can\[CloseCurlyQuote]t do this symbolically because the \
expression arising from Theorem  4(v) is not straightforward to simplify (at \
least, Mathematica does not handle it).  We convert the Gamma function values \
to floating point (using N), and verify that the difference is small enough \
to blamed on round-off errors (using Chop).\
\>", "Subsubsection",
 CellChangeTimes->{{3.8222510294564323`*^9, 3.822251033266568*^9}, {
  3.822251115765913*^9, 3.822251146266614*^9}, {3.822251350824892*^9, 
  3.822251407906849*^9}, {3.822251440242446*^9, 3.8222514675239353`*^9}, {
  3.822251516119659*^9, 
  3.822251524773053*^9}},ExpressionUUID->"d5a9337d-15f2-47cf-b48d-\
bf7b31227f20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Const", "[", 
    RowBox[{"par_", ",", "m_", ",", "k_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"W", "=", 
       RowBox[{
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "k"}], "]"}], "-", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "m"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m", "\[Equal]", "k"}], ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"par", ",", "k"}], "]"}], ",", "r"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "k"}], "]"}], "<", "r"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"par", ",", "k"}], "]"}], "+", "1"}]], 
        SuperscriptBox[
         RowBox[{"Binomial", "[", 
          RowBox[{"r", ",", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "k"}], "]"}]}], "]"}], 
         RowBox[{"-", "1"}]], 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"r", "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"r", "+", "1", "-", "W"}], "]"}]], 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"r", "-", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "k"}], "]"}], "-", "W"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"r", "-", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "k"}], "]"}], "+", "1"}], "]"}]]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "k"}], "]"}], "\[GreaterEqual]", "r"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "r"], 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"par", ",", "k"}], "]"}], ",", "r"}], "]"}], 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"r", "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"r", "+", "1", "-", "W"}], "]"}]], 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "k"}], "]"}], "-", "r", "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "k"}], "]"}], "-", "r", "+", "1", "+", "W"}], 
          "]"}]], 
        FractionBox["\[Pi]", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "W"}], "]"}]]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GammaRatioPOLY", "[", 
    RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"R", "[", "par", "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "1"}], ")"}], "r"], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Const", "[", 
          RowBox[{"par", ",", "m", ",", "k", ",", "r"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.642181594076395*^9, 3.642181647209525*^9}, {
   3.642181685606304*^9, 3.642181710085887*^9}, {3.642181773359152*^9, 
   3.6421821439484*^9}, 3.642182263215129*^9, {3.642182295750218*^9, 
   3.6421823100682173`*^9}, {3.6421825069201736`*^9, 
   3.6421825076223497`*^9}, {3.6428539411761208`*^9, 3.642853951794767*^9}, 
   3.8222503113127403`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"fa28e1ec-bb59-4e34-b459-b6657493bd77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Randompar", "=", 
   RowBox[{"RandomParameters", "[", "4", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{"N", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"GammaRatioPOLY", "[", 
      RowBox[{"Randompar", ",", "1"}], "]"}], "-", 
     RowBox[{"POLY", "[", 
      RowBox[{"Randompar", ",", "1"}], "]"}]}], "]"}], "]"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.642182225851272*^9, 3.6421822345082912`*^9}, {
   3.64285395970925*^9, 3.6428540601662207`*^9}, {3.6428541102934923`*^9, 
   3.642854110940557*^9}, {3.642854189365625*^9, 3.642854275312071*^9}, {
   3.642854330706195*^9, 3.6428543810754423`*^9}, 3.6428544890805073`*^9, {
   3.6428546893092613`*^9, 3.6428546954504633`*^9}, {3.822250311314788*^9, 
   3.8222503113159533`*^9}, {3.82225126061255*^9, 3.8222512609191103`*^9}, {
   3.822251309576167*^9, 3.822251338085432*^9}, {3.8222514114632063`*^9, 
   3.822251433036306*^9}, {3.822251481398576*^9, 3.822251507317169*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4eca3b13-f020-478e-a5ec-c39f7cac2a71"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["4", "7"], 
      FractionBox["1", "4"], 
      FractionBox["1", "5"], 
      FractionBox["1", "2"], 
      FractionBox["3", "5"]},
     {"6", "4", "4", "4", "7"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6421822349525843`*^9, 3.642182265881776*^9, 3.642182320082623*^9, 
   3.642182359023018*^9, 3.642182394818405*^9, 3.642182515545727*^9, 
   3.642853960956759*^9, 3.642853999654496*^9, {3.642854044508621*^9, 
   3.642854060678198*^9}, {3.642854112317275*^9, 3.6428541284368668`*^9}, {
   3.642854192870162*^9, 3.6428542759886303`*^9}, {3.6428543063082037`*^9, 
   3.642854331625229*^9}, {3.642854366582726*^9, 3.6428543950915203`*^9}, 
   3.6428544897633533`*^9, {3.6428546911841373`*^9, 3.642854695795122*^9}, 
   3.819241852560236*^9, 3.820410448033865*^9, {3.82225126187359*^9, 
   3.822251285216158*^9}, {3.8222513275616617`*^9, 3.822251344276142*^9}, {
   3.822251414406287*^9, 3.8222514335798264`*^9}, {3.8222514896643953`*^9, 
   3.822251532728229*^9}, 3.82235930653627*^9, 3.8227778875633698`*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"f37da812-ac6a-428d-99a4-\
30d5c9def066"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6421822349525843`*^9, 3.642182265881776*^9, 3.642182320082623*^9, 
   3.642182359023018*^9, 3.642182394818405*^9, 3.642182515545727*^9, 
   3.642853960956759*^9, 3.642853999654496*^9, {3.642854044508621*^9, 
   3.642854060678198*^9}, {3.642854112317275*^9, 3.6428541284368668`*^9}, {
   3.642854192870162*^9, 3.6428542759886303`*^9}, {3.6428543063082037`*^9, 
   3.642854331625229*^9}, {3.642854366582726*^9, 3.6428543950915203`*^9}, 
   3.6428544897633533`*^9, {3.6428546911841373`*^9, 3.642854695795122*^9}, 
   3.819241852560236*^9, 3.820410448033865*^9, {3.82225126187359*^9, 
   3.822251285216158*^9}, {3.8222513275616617`*^9, 3.822251344276142*^9}, {
   3.822251414406287*^9, 3.8222514335798264`*^9}, {3.8222514896643953`*^9, 
   3.822251532728229*^9}, 3.82235930653627*^9, 3.822777887586134*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"99a32be8-fb31-4221-8cc6-7bc4250635bb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RunTest", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Randompar", "=", 
       RowBox[{"RandomParameters", "[", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "9"}], "}"}], "]"}], "]"}]}], ",", "flag"}], 
     "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"flag", "=", 
      RowBox[{"And", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"N", "[", 
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"GammaRatioPOLY", "[", 
               RowBox[{"Randompar", ",", "m"}], "]"}], "-", 
              RowBox[{"POLY", "[", 
               RowBox[{"Randompar", ",", "m"}], "]"}]}], "]"}], "]"}], "]"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"M", "[", "Randompar", "]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"flag", ",", "flag", ",", 
       RowBox[{
        RowBox[{"Print", "[", "Randompar", "]"}], ";", "flag"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.642854429407709*^9, 3.64285448208287*^9}, {
  3.642854525067719*^9, 3.642854536298441*^9}, {3.642854606142754*^9, 
  3.6428546732274933`*^9}, {3.642854756609264*^9, 3.642854760702466*^9}, {
  3.822250311323215*^9, 3.82225031132404*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"c334f68f-50d1-4451-b583-0b48683cdf1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{"RunTest", ",", 
   RowBox[{"{", "100", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6428546343043957`*^9, 3.642854635732725*^9}, {
  3.642854722137928*^9, 3.6428547261990337`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5860444c-5c95-4607-ab63-8c0403695118"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6428546362559967`*^9, {3.6428546765837593`*^9, 3.64285468000953*^9}, 
   3.6428547310014544`*^9, 3.642854779489236*^9, 3.8192418587965727`*^9, 
   3.8204104531242847`*^9, 3.8222515545821247`*^9, 3.8223593120076323`*^9, 
   3.822777896292285*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"5747146d-7663-499b-9787-7a5744a535bc"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Test the differential equations (Claim 6 and Claim 7 are legitimate)\
\>", "Section",
 CellChangeTimes->{{3.614895759963168*^9, 3.614895763960742*^9}, 
   3.614975153705352*^9, {3.8222517892997017`*^9, 3.822251802989881*^9}, {
   3.822256673164363*^9, 3.822256676693211*^9}, {3.82277122125737*^9, 
   3.822771223435874*^9}},ExpressionUUID->"084cb0d7-84a6-4aab-a119-\
8100e9cbb14f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SmallDiffOp", "[", 
    RowBox[{"par_", ",", "m_", ",", "func_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{
       RowBox[{"\[Omega]", "[", 
        RowBox[{"par", ",", "m"}], "]"}], "+", "1"}]], ")"}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"-", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "m"}], "]"}]}]], "*", "func"}], ",", "z"}], 
     "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BigDiffOp", "[", 
   RowBox[{"par_", ",", "m_", ",", "func_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{
      RowBox[{"\[Omega]", "[", 
       RowBox[{"par", ",", "m"}], "]"}], "+", 
      RowBox[{"\[Rho]", "[", 
       RowBox[{"par", ",", "m"}], "]"}], "+", "1"}]], ")"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"func", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"-", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "m"}], "]"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "m"}], "]"}], "+", "1"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.61228651893501*^9, 3.612286619590271*^9}, {
  3.612286770374777*^9, 3.612286805848901*^9}, {3.6122876903255568`*^9, 
  3.612287690594805*^9}, {3.6122880875509233`*^9, 3.61228809119032*^9}, {
  3.612288625714767*^9, 3.6122886435600443`*^9}, {3.614895797922328*^9, 
  3.614895847716544*^9}, {3.822251639355884*^9, 3.822251640963963*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"f8aa8c15-3f0a-41c6-9126-d0059c147f6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"param", "=", 
  RowBox[{"RandomParameters", "[", "0", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SmallDiffOp", "[", 
    RowBox[{"param", ",", "0", ",", 
     RowBox[{"REM", "[", "param", "]"}]}], "]"}], "\[Equal]", 
   RowBox[{"REM", "[", 
    RowBox[{"param", "+", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1"},
        {
         RowBox[{"-", "1"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.82225190645966*^9, 3.822251948388239*^9}, 
   3.822251980085802*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"fbe0d05a-da66-4824-ba4b-e19601caa1f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox["5", "2"], "}"}], ",", 
   RowBox[{"{", "4", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.822251942808364*^9, 3.822251987958126*^9}, 
   3.822359312036832*^9, 3.822777896337515*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"05c36ff4-442e-4d33-ac46-8adda5c1b228"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.822251942808364*^9, 3.822251987958126*^9}, 
   3.822359312036832*^9, 3.8227778963392487`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"1783e0ae-862f-4796-8ddc-9298e01f0c2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "test", " ", "for", " ", "100", "  ", "randomly", " ", 
    "chosen", " ", "sets", " ", "of", " ", "parameters", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"with", " ", "M"}], "=", "0"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"And", "@@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"param", "=", 
       RowBox[{"RandomParameters", "[", "0", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"SmallDiffOp", "[", 
         RowBox[{"param", ",", "0", ",", 
          RowBox[{"REM", "[", "param", "]"}]}], "]"}], "\[Equal]", 
        RowBox[{"REM", "[", 
         RowBox[{"param", "+", 
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"1"},
             {
              RowBox[{"-", "1"}]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}]}], "]"}]}], ",", 
     
     RowBox[{"{", "100", "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8222519981411657`*^9, 3.822252040060231*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"b90038dc-5d43-46dc-8197-4e1daf618cf6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.822252041862618*^9, 3.822359312300921*^9, 
  3.822777896629178*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"e0ca38dc-3a6e-4db0-b283-f68dce47c4fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SmallDiffOp", "[", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox["1", "5"]},
        {"2", "3"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", "0",
      ",", 
     RowBox[{"REM", "[", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "5"]},
         {"2", "3"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}],
     "]"}], "\[Equal]", 
   RowBox[{"REM", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        FractionBox["1", "5"]},
       {"1", "3"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.612288118887292*^9, 3.612288182243966*^9}, {
  3.612288220655136*^9, 3.612288267569278*^9}, {3.612308291708248*^9, 
  3.612308292624673*^9}, {3.614895871120654*^9, 3.614895908633855*^9}, {
  3.614896182976968*^9, 3.614896185351056*^9}, {3.822250340267408*^9, 
  3.822250340267991*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b617227f-01cb-4c3c-acb0-3672090dabd4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6122881698655*^9, 3.612288182670494*^9}, {
   3.6122882242328463`*^9, 3.6122882680810537`*^9}, 3.6122886496706867`*^9, 
   3.612308308333231*^9, 3.6148959175620193`*^9, 3.61489620545678*^9, 
   3.642854851838869*^9, 3.8192418731239853`*^9, 3.820410453261352*^9, 
   3.822252068024267*^9, 3.822359312362092*^9, 3.822777896680785*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"783c4c8f-f0fd-4e6c-9fcc-d70ce72fbfa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"param", "=", 
   RowBox[{"RandomParameters", "[", "1", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SmallDiffOp", "[", 
    RowBox[{"param", ",", "0", ",", 
     RowBox[{"REM", "[", "param", "]"}]}], "]"}], "\[Equal]", 
   RowBox[{"REM", "[", 
    RowBox[{"param", "+", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {
         RowBox[{"-", "1"}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SmallDiffOp", "[", 
    RowBox[{"param", ",", "1", ",", 
     RowBox[{"REM", "[", "param", "]"}]}], "]"}], "\[Equal]", 
   RowBox[{"REM", "[", 
    RowBox[{"param", "+", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "1"},
        {"0", 
         RowBox[{"-", "1"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.822252077648808*^9, 3.8222521762618523`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7a632977-92d4-459b-8aee-a3de32fba0d0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "9"], 
      FractionBox["4", "19"]},
     {"3", "9"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8222521310007133`*^9, 3.822252187936945*^9}, 
   3.822359312368483*^9, 3.822777896691578*^9},
 CellLabel->
  "Out[58]//MatrixForm=",ExpressionUUID->"1537b1ea-5df5-4caa-b5c5-\
7b08fb5fb7e4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8222521310007133`*^9, 3.822252187936945*^9}, 
   3.822359312368483*^9, 3.822777896735984*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"9c2b3e70-8edf-4ae0-b40f-d1fdc40968c8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8222521310007133`*^9, 3.822252187936945*^9}, 
   3.822359312368483*^9, 3.822777896809277*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"3e796eee-6278-4817-8520-6d84eb973529"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "test", " ", "for", " ", "many", " ", "randomly", " ", 
    "chosen", " ", "sets", " ", "of", " ", "parameters", " ", "of", " ", 
    "various", " ", "dimensions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "RunTest", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RunTest", "[", "dim_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"param", "=", 
          RowBox[{"RandomParameters", "[", "dim", "]"}]}], ",", "slide", ",", 
         "tests", ",", "flag", ",", "i", ",", "j", ",", "m"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"slide", "[", "m_", "]"}], ":=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Boole", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "1"}], "&&", 
              RowBox[{"j", "\[Equal]", "m"}]}], "]"}], "-", 
            RowBox[{"Boole", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "2"}], "&&", 
              RowBox[{"j", "\[Equal]", "m"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"tests", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"SmallDiffOp", "[", 
              RowBox[{"param", ",", "m", ",", 
               RowBox[{"REM", "[", "param", "]"}]}], "]"}], "\[Equal]", 
             RowBox[{"REM", "[", 
              RowBox[{"param", "+", 
               RowBox[{"slide", "[", "m", "]"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", 
             RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"flag", "=", 
         RowBox[{"And", "@@", "tests"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"flag", ",", "flag", ",", 
          RowBox[{
           RowBox[{"Print", "[", "param", "]"}], ";", 
           RowBox[{"{", 
            RowBox[{"flag", ",", "tests"}], "}"}]}]}], "]"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8222521965087843`*^9, 3.8222522699085407`*^9}, {
   3.822252395165436*^9, 3.822252402635062*^9}, {3.8222524346181097`*^9, 
   3.822252801356545*^9}, {3.8222528580307837`*^9, 3.8222528856769*^9}, 
   3.822252921049049*^9, {3.8222529669015503`*^9, 3.8222529828744297`*^9}, 
   3.8222534794466543`*^9, {3.822255201544476*^9, 3.82225521445507*^9}, {
   3.822256734839326*^9, 3.822256741145339*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"3e488c49-8110-4127-b33b-a412340a6c71"],

Cell["\<\
This test may take a minute or two to run, as it is slow when M is large, and \
we taking M up to 6.\
\>", "Text",
 CellChangeTimes->{{3.822252926783197*^9, 3.82225297219184*^9}, {
  3.822253486302034*^9, 3.822253488339911*^9}, {3.8222559774009333`*^9, 
  3.8222559825279417`*^9}, {3.822256066638813*^9, 
  3.822256067743511*^9}},ExpressionUUID->"d07a8c1d-55f9-4161-bed1-\
c1432e4c7cf6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "0", "]"}], ",", 
   RowBox[{"{", "100", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "1", "]"}], ",", 
   RowBox[{"{", "50", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "2", "]"}], ",", 
   RowBox[{"{", "16", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "3", "]"}], ",", 
   RowBox[{"{", "10", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "4", "]"}], ",", 
   RowBox[{"{", "5", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "5", "]"}], ",", 
   RowBox[{"{", "1", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "6", "]"}], ",", 
   RowBox[{"{", "1", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.822252629285653*^9, 3.822252631439077*^9}, {
  3.8222539176240053`*^9, 3.82225391804112*^9}, {3.822255231262808*^9, 
  3.822255234770343*^9}, {3.822255293568776*^9, 3.822255367273231*^9}, {
  3.82225557836432*^9, 3.822255585715663*^9}, {3.822255989283646*^9, 
  3.822256015497056*^9}, {3.822256049969603*^9, 3.822256057227622*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"3086888d-d4ee-4144-b183-bd26e14c8db6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.822777897093833*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"19e71b42-6547-416c-84f1-08d25a8f58ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.8227779026142693`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"489a979f-91d0-46d6-9ea1-39fff77b967d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.822777908619932*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"162c7970-c30f-4db5-b184-4d286da701dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.822777915315173*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"1333ba09-2ad2-450d-bb1d-c5ecdf5540d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.822778722816255*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"d10aa80d-7c63-4b39-84d3-93b2e902ccf7"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.822778724741922*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"99e8e1ba-eaf6-4147-9c0b-5750f2acb849"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.822252643919108*^9, 3.82225267653474*^9}, 
   3.8222527117977123`*^9, 3.822252764958168*^9, {3.8222528036434193`*^9, 
   3.8222528097995367`*^9}, {3.822252882434396*^9, 3.82225290366775*^9}, 
   3.8222536011614103`*^9, 3.822256300311185*^9, 3.822359312694058*^9, 
   3.8227787274896317`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"79e04b71-88ea-4690-89dc-16a72fa1d8c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BigDiffOp", "[", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox["1", "11"], 
         FractionBox["2", "11"]},
        {"2", "3", "5"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", "0",
      ",", 
     RowBox[{"REM", "[", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           FractionBox["1", "11"], 
           FractionBox["2", "11"]},
          {"2", "3", "5"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "]"}]}], "]"}], "-", 
   RowBox[{"REM", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", "11"], 
        FractionBox["2", "11"]},
       {"3", "5"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.611364214278914*^9, 3.6113642467277327`*^9}, {
  3.611364282673473*^9, 3.611364290206421*^9}, {3.6113643346289997`*^9, 
  3.611364358386112*^9}, {3.612283478903673*^9, 3.612283479463852*^9}, {
  3.612284216897756*^9, 3.612284217243629*^9}, {3.614896073777663*^9, 
  3.61489607883958*^9}, {3.822250340274271*^9, 3.8222503402748528`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"719ff635-810e-44cd-9a7c-cbb0de10b8af"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.611364241563466*^9, {3.611364278150468*^9, 3.611364292011676*^9}, 
   3.611364361737075*^9, 3.611364405019021*^9, 3.611364500281744*^9, 
   3.6121894452692842`*^9, 3.612308340594262*^9, 3.61489626490873*^9, 
   3.6428548523965807`*^9, 3.8192418733282747`*^9, 3.820410453468795*^9, 
   3.8222567534544277`*^9, 3.822359356273253*^9, 3.822778727531693*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"cd610d12-4e60-4db9-862f-63d8b2ab82e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"BigDiffOp", "[", 
     RowBox[{
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox["1", "11"], 
          FractionBox["2", "11"], 
          FractionBox["1", "5"], 
          FractionBox["7", "13"]},
         {"2", "3", "5", "4", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", 
      "0", ",", 
      RowBox[{"REM", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox["1", "11"], 
            FractionBox["2", "11"], 
            FractionBox["1", "5"], 
            FractionBox["7", "13"]},
           {"2", "3", "5", "4", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}], "]"}], "-", 
    RowBox[{"REM", "[", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", "11"], 
         FractionBox["2", "11"], 
         FractionBox["1", "5"], 
         FractionBox["7", "13"]},
        {"3", "5", "4", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BigDiffOp", "[", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox["1", "11"], 
         FractionBox["2", "11"], 
         FractionBox["1", "5"], 
         FractionBox["7", "13"]},
        {"2", "3", "5", "4", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", "1",
      ",", 
     RowBox[{"REM", "[", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           FractionBox["1", "11"], 
           FractionBox["2", "11"], 
           FractionBox["1", "5"], 
           FractionBox["7", "13"]},
          {"2", "3", "5", "4", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "]"}]}], "]"}], "-", 
   RowBox[{"REM", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["2", "11"], 
        FractionBox["1", "5"], 
        FractionBox["7", "13"]},
       {"2", "5", "4", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], "//",
   "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BigDiffOp", "[", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox["1", "11"], 
         FractionBox["2", "11"], 
         FractionBox["1", "5"], 
         FractionBox["7", "13"]},
        {"2", "3", "5", "4", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", "2",
      ",", 
     RowBox[{"REM", "[", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           FractionBox["1", "11"], 
           FractionBox["2", "11"], 
           FractionBox["1", "5"], 
           FractionBox["7", "13"]},
          {"2", "3", "5", "4", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "]"}]}], "]"}], "-", 
   RowBox[{"REM", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "11"], 
        FractionBox["1", "5"], 
        FractionBox["7", "13"]},
       {"2", "3", "4", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], "//",
   "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BigDiffOp", "[", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox["1", "11"], 
         FractionBox["2", "11"], 
         FractionBox["1", "5"], 
         FractionBox["7", "13"]},
        {"2", "3", "5", "4", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", "3",
      ",", 
     RowBox[{"REM", "[", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           FractionBox["1", "11"], 
           FractionBox["2", "11"], 
           FractionBox["1", "5"], 
           FractionBox["7", "13"]},
          {"2", "3", "5", "4", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "]"}]}], "]"}], "-", 
   RowBox[{"REM", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "11"], 
        FractionBox["2", "11"], 
        FractionBox["7", "13"]},
       {"2", "3", "5", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], "//",
   "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BigDiffOp", "[", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         FractionBox["1", "11"], 
         FractionBox["2", "11"], 
         FractionBox["1", "5"], 
         FractionBox["7", "13"]},
        {"2", "3", "5", "4", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], ",", "4",
      ",", 
     RowBox[{"REM", "[", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           FractionBox["1", "11"], 
           FractionBox["2", "11"], 
           FractionBox["1", "5"], 
           FractionBox["7", "13"]},
          {"2", "3", "5", "4", "0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "]"}]}], "]"}], "-", 
   RowBox[{"REM", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "11"], 
        FractionBox["2", "11"], 
        FractionBox["1", "5"]},
       {"2", "3", "5", "4"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], "]"}]}], "//",
   "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.612308353795013*^9, 3.6123084600723877`*^9}, 
   3.612308515306384*^9, {3.612308696842844*^9, 3.612308717932042*^9}, {
   3.6123089302140293`*^9, 3.612308950515458*^9}, {3.614896283728076*^9, 
   3.614896328224038*^9}, {3.822250340278509*^9, 3.8222503402861557`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"21a2d2f7-6992-4ce6-aa4b-93434b76e984"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.612308462399024*^9, 3.612308511913105*^9, 
  3.612308569643738*^9, 3.612308764174262*^9, 3.612308956974351*^9, 
  3.6148963317955236`*^9, 3.642854852911912*^9, 3.819241873424716*^9, 
  3.820410453554967*^9, 3.822256755024003*^9, 3.8223593563460712`*^9, 
  3.822778727556656*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"0a064c71-ca11-4c7d-93c5-d8e46c9527bd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.612308462399024*^9, 3.612308511913105*^9, 
  3.612308569643738*^9, 3.612308764174262*^9, 3.612308956974351*^9, 
  3.6148963317955236`*^9, 3.642854852911912*^9, 3.819241873424716*^9, 
  3.820410453554967*^9, 3.822256755024003*^9, 3.8223593563460712`*^9, 
  3.8227787275850153`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"4b2cc11d-03b9-45ba-b6c9-f783a68cbf01"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.612308462399024*^9, 3.612308511913105*^9, 
  3.612308569643738*^9, 3.612308764174262*^9, 3.612308956974351*^9, 
  3.6148963317955236`*^9, 3.642854852911912*^9, 3.819241873424716*^9, 
  3.820410453554967*^9, 3.822256755024003*^9, 3.8223593563460712`*^9, 
  3.822778727606852*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"787ab252-5407-46ab-8096-f10a1f3a6c50"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.612308462399024*^9, 3.612308511913105*^9, 
  3.612308569643738*^9, 3.612308764174262*^9, 3.612308956974351*^9, 
  3.6148963317955236`*^9, 3.642854852911912*^9, 3.819241873424716*^9, 
  3.820410453554967*^9, 3.822256755024003*^9, 3.8223593563460712`*^9, 
  3.82277872763317*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"df58f6d3-60f0-43f8-a3f3-b9c696f21aba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.612308462399024*^9, 3.612308511913105*^9, 
  3.612308569643738*^9, 3.612308764174262*^9, 3.612308956974351*^9, 
  3.6148963317955236`*^9, 3.642854852911912*^9, 3.819241873424716*^9, 
  3.820410453554967*^9, 3.822256755024003*^9, 3.8223593563460712`*^9, 
  3.822778727650189*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"bcdd0582-9998-412d-9689-4f73cd39715c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Delete"}]], "Input",
 CellChangeTimes->{{3.8222574299591227`*^9, 3.822257432805459*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"37511800-18f8-4257-9d49-3ff394bb0faa"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox[
           PaneBox[
            TooltipBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIcon"]], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIconHot"]]}, Dynamic[
                CurrentValue["MouseOver"]]],
              Appearance->None,
              BaseStyle->"Link",
              ButtonData->"paclet:ref/Delete",
              ButtonNote->"paclet:ref/Delete"],
             "\"paclet:ref/Delete\""],
            FrameMargins->{{0, 4}, {0, 2}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"expr\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"n\\\", \\\
\"TI\\\"]}], \\\"]\\\"}]\\) deletes the element at position \
\\!\\(\\*StyleBox[\\\"n\\\", \\\"TI\\\"]\\) in \
\\!\\(\\*StyleBox[\\\"expr\\\", \\\"TI\\\"]\\). If \
\\!\\(\\*StyleBox[\\\"n\\\", \\\"TI\\\"]\\) is negative, the position is \
counted from the end. \\n\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"expr\\\", \\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"i\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"j\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) deletes the part at position \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"i\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"j\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"\
\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}]\\). \
\\n\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", RowBox[{StyleBox[\\\"expr\\\", \
\\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"i\\\", \\\"TI\\\"], StyleBox[\\\"1\\\", \
\\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"j\\\", \\\"TI\\\"], \
StyleBox[\\\"1\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\
\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"i\\\", \\\"TI\\\"], StyleBox[\\\"2\\\", \
\\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"j\\\", \\\"TI\\\"], \
StyleBox[\\\"2\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\
\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \
\\\"TR\\\"]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) deletes parts at several \
positions. \\n\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
StyleBox[\\\"pos\\\", \\\"TI\\\"], \\\"]\\\"}]\\) represents an operator form \
of Delete that can be applied to an expression.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Documentation\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Documentation\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Documentation", "Tooltip"]& ], 
                   TemplateBox[{
                    
                    TemplateBox[{
                    "\"Local \[RightGuillemet]\"", "paclet:ref/Delete", 
                    "paclet:ref/Delete", "Link", {
                    RGBColor[0.9686274509803922, 0.4666666666666667, 0.]}, 
                    BaseStyle -> {
                    RGBColor[0.0784313725490196, 0.1568627450980392, 0.6]}}, 
                    "HyperlinkTemplate"], "\"  \"", 
                    StyleBox[
                    "\"|\"", "InformationRowLabel", StripOnInput -> False], 
                    "\"  \"", 
                    TemplateBox[{"\"Web \[RightGuillemet]\"", {
                    URL[
                    "http://reference.wolfram.com/language/ref/Delete.html"], 
                    None}, "http://reference.wolfram.com/language/ref/Delete.\
html", "Hyperlink", {
                    RGBColor[0.9686274509803922, 0.4666666666666667, 0.]}, 
                    BaseStyle -> {
                    RGBColor[0.0784313725490196, 0.1568627450980392, 0.6]}}, 
                    "HyperlinkTemplate"]},
                    "RowDefault"]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"System`Delete\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox[
           PaneBox[
            TooltipBox[
             ButtonBox[
              PaneSelectorBox[{False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIcon"],
                ImageSizeCache->{16., {5., 11.}}], True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "InformationHelpIconHot"],
                ImageSizeCache->{16., {5., 11.}}]}, Dynamic[
                CurrentValue["MouseOver"]]],
              Appearance->None,
              BaseStyle->"Link",
              ButtonData->"paclet:ref/Delete",
              ButtonNote->"paclet:ref/Delete"],
             "\"paclet:ref/Delete\""],
            FrameMargins->{{0, 4}, {0, 2}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"expr\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"n\\\", \\\
\"TI\\\"]}], \\\"]\\\"}]\\) deletes the element at position \
\\!\\(\\*StyleBox[\\\"n\\\", \\\"TI\\\"]\\) in \
\\!\\(\\*StyleBox[\\\"expr\\\", \\\"TI\\\"]\\). If \
\\!\\(\\*StyleBox[\\\"n\\\", \\\"TI\\\"]\\) is negative, the position is \
counted from the end. \\n\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
RowBox[{StyleBox[\\\"expr\\\", \\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{StyleBox[\\\"i\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"j\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) deletes the part at position \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"i\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"j\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"\
\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}]\\). \
\\n\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", RowBox[{StyleBox[\\\"expr\\\", \
\\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"i\\\", \\\"TI\\\"], StyleBox[\\\"1\\\", \
\\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"j\\\", \\\"TI\\\"], \
StyleBox[\\\"1\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\
\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[StyleBox[\\\"i\\\", \\\"TI\\\"], StyleBox[\\\"2\\\", \
\\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"j\\\", \\\"TI\\\"], \
StyleBox[\\\"2\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\
\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \
\\\"TR\\\"]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) deletes parts at several \
positions. \\n\\!\\(\\*RowBox[{\\\"Delete\\\", \\\"[\\\", \
StyleBox[\\\"pos\\\", \\\"TI\\\"], \\\"]\\\"}]\\) represents an operator form \
of Delete that can be applied to an expression.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {2., 11.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {2., 11.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[{\"Delete\", \"[\", RowBox[{StyleBox[\"expr\", \"TI\"], \",\
\", StyleBox[\"n\", \"TI\"]}], \"]\"}]\) deletes the element at position \!\(\
\*StyleBox[\"n\", \"TI\"]\) in \!\(\*StyleBox[\"expr\", \"TI\"]\). If \
\!\(\*StyleBox[\"n\", \"TI\"]\) is negative, the position is counted from the \
end. \n\!\(\*RowBox[{\"Delete\", \"[\", RowBox[{StyleBox[\"expr\", \"TI\"], \
\",\", RowBox[{\"{\", RowBox[{StyleBox[\"i\", \"TI\"], \",\", StyleBox[\"j\", \
\"TI\"], \",\", StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}]}], \"]\"}]\) \
deletes the part at position \!\(\*RowBox[{\"{\", RowBox[{StyleBox[\"i\", \
\"TI\"], \",\", StyleBox[\"j\", \"TI\"], \",\", StyleBox[\"\[Ellipsis]\", \
\"TR\"]}], \"}\"}]\). \n\!\(\*RowBox[{\"Delete\", \"[\", \
RowBox[{StyleBox[\"expr\", \"TI\"], \",\", RowBox[{\"{\", RowBox[{RowBox[{\"{\
\", RowBox[{SubscriptBox[StyleBox[\"i\", \"TI\"], StyleBox[\"1\", \"TR\"]], \
\",\", SubscriptBox[StyleBox[\"j\", \"TI\"], StyleBox[\"1\", \"TR\"]], \",\", \
StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}], \",\", RowBox[{\"{\", \
RowBox[{SubscriptBox[StyleBox[\"i\", \"TI\"], StyleBox[\"2\", \"TR\"]], \
\",\", SubscriptBox[StyleBox[\"j\", \"TI\"], StyleBox[\"2\", \"TR\"]], \",\", \
StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}], \",\", \
StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}]}], \"]\"}]\) deletes parts at \
several positions. \n\!\(\*RowBox[{\"Delete\", \"[\", StyleBox[\"pos\", \
\"TI\"], \"]\"}]\) represents an operator form of Delete that can be applied \
to an expression.", "Documentation" -> 
    Association[
     "Local" -> "paclet:ref/Delete", "Web" -> 
      "http://reference.wolfram.com/language/ref/Delete.html"], "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> None, "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "System`Delete"], False]]], "Output",
 CellChangeTimes->{3.822257439874771*^9, 3.822359356669799*^9, 
  3.8227787278194532`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"c67289f7-4996-4c89-9f8b-09c9f14b4523"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "test", "  ", "for", " ", "randomly", " ", "chosen", "  ", 
    "sets", " ", "of", " ", "parameters", " ", "of", " ", "various", " ", 
    "dimensions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "RunTest", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RunTest", "[", "dim_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"param", "=", 
          RowBox[{"RandomParameters", "[", "dim", "]"}]}], ",", "slide", ",", 
         "tests", ",", "flag", ",", "i", ",", "j", ",", "m"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"slide", "[", "m_", "]"}], ":=", 
         RowBox[{"Transpose", "[", " ", 
          RowBox[{"Delete", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "param", "]"}], ",", 
            RowBox[{"m", "+", "1"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"tests", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"BigDiffOp", "[", 
              RowBox[{"param", ",", "m", ",", 
               RowBox[{"REM", "[", "param", "]"}]}], "]"}], "\[Equal]", 
             RowBox[{"REM", "[", 
              RowBox[{"slide", "[", "m", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", 
             RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"flag", "=", 
         RowBox[{"And", "@@", "tests"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"flag", ",", "flag", ",", 
          RowBox[{
           RowBox[{"Print", "[", "param", "]"}], ";", 
           RowBox[{"{", 
            RowBox[{"flag", ",", "tests"}], "}"}]}]}], "]"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.822256826372334*^9, 3.822256828107415*^9}, {
  3.822257446713766*^9, 3.82225746632055*^9}, {3.8222575776853027`*^9, 
  3.822257604971867*^9}, {3.822257791296476*^9, 3.822257791458494*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"16db9f08-8d5b-4e7f-b4a5-3a92ea1ec0b3"],

Cell["This test may take a couple of minutes to complete.", "Text",
 CellChangeTimes->{{3.8222577842129707`*^9, 
  3.8222578016816607`*^9}},ExpressionUUID->"8537bf6b-e4e4-4009-915b-\
56a27bc89c4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "1", "]"}], ",", 
   RowBox[{"{", "100", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "2", "]"}], ",", 
   RowBox[{"{", "40", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "3", "]"}], ",", 
   RowBox[{"{", "10", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "4", "]"}], ",", 
   RowBox[{"{", "6", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "5", "]"}], ",", 
   RowBox[{"{", "4", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"RunTest", "[", "6", "]"}], ",", 
   RowBox[{"{", "1", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.822257700513801*^9, 3.822257773201836*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"8a066be4-64ff-475d-a36e-8984b053272c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{3.822257808469269*^9, 3.822359359853791*^9, 
  3.822778731623048*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"3c6888f6-f423-45de-a78f-45421c7def46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.822257808469269*^9, 3.822359359853791*^9, 
  3.8227787406923847`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"46d8e1b4-e77e-459f-a9e7-ce724af75711"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.822257808469269*^9, 3.822359359853791*^9, 
  3.8227787456848907`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"4093fe12-c7f0-46bd-b246-1cf438f7e179"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.822257808469269*^9, 3.822359359853791*^9, 
  3.822778751801108*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"028bdf4f-1cef-452b-8cec-5763a1f47c60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.822257808469269*^9, 3.822359359853791*^9, 
  3.822778762501392*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"1cc99984-ba4b-4781-972c-7df95fae2d0f"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.822257808469269*^9, 3.822359359853791*^9, 
  3.8227787666071587`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"066263a5-8eeb-42b4-8af3-adcae8c9467a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Test the iterated integral representation of REM (Theorem  3(i))\
\>", "Section",
 CellChangeTimes->{{3.61487889782653*^9, 3.614878911439457*^9}, {
  3.82225099939078*^9, 3.8222509996629963`*^9}, {3.8222642901751833`*^9, 
  3.822264295470045*^9}},ExpressionUUID->"08a879a4-807a-49a1-9b1e-\
defaf6ea1424"],

Cell["\<\
First, we check that the simplification of calG (calligraphy G) at the end of \
the proof of Claim 8 is valid.\
\>", "Text",
 CellChangeTimes->{{3.614897804967865*^9, 3.614897824590721*^9}, {
  3.822261598454048*^9, 
  3.822261602530341*^9}},ExpressionUUID->"b672f5a1-ebc5-4f7f-b9ce-\
bb095ef02ff0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"calG1", "[", "par_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "S", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", "i_", "]"}], ":=", 
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", 
           RowBox[{"i", "-", "1"}]}], "]"}], "+", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"par", ",", 
           RowBox[{"i", "-", "1"}]}], "]"}], "+", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", "[", "h", "]"}], "-", 
             RowBox[{"t", "[", 
              RowBox[{"h", "+", "1"}], "]"}]}], ")"}], 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "h"}], "]"}]], ",", 
          RowBox[{"{", 
           RowBox[{"h", ",", "0", ",", 
            RowBox[{
             RowBox[{"M", "[", "par", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
        "*", 
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"t", "[", "h", "]"}]}], ")"}], 
           RowBox[{
            RowBox[{"\[Omega]", "[", 
             RowBox[{"par", ",", "h"}], "]"}], "-", 
            RowBox[{"S", "[", "h", "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"h", ",", "1", ",", 
            RowBox[{
             RowBox[{"M", "[", "par", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
        "*", 
        SuperscriptBox[
         RowBox[{"t", "[", 
          RowBox[{"M", "[", "par", "]"}], "]"}], 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"par", ",", 
           RowBox[{"M", "[", "par", "]"}]}], "]"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"t", "[", 
            RowBox[{"M", "[", "par", "]"}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"\[Omega]", "[", 
           RowBox[{"par", ",", 
            RowBox[{"M", "[", "par", "]"}]}], "]"}], "-", 
          RowBox[{"S", "[", 
           RowBox[{"M", "[", "par", "]"}], "]"}]}]]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"calG", "[", "par_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"M", "[", "par", "]"}], "]"}], 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"par", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "]"}]], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"h", "-", "1"}], "]"}], "-", 
           RowBox[{"t", "[", "h", "]"}]}], 
          RowBox[{"1", "-", 
           RowBox[{"t", "[", "h", "]"}]}]], ")"}], 
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", 
          RowBox[{"h", "-", "1"}]}], "]"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "h", "]"}]}], ")"}], 
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "h"}], "]"}], "-", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", 
           RowBox[{"h", "-", "1"}]}], "]"}], "-", "1"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"h", ",", "1", ",", 
        RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6148966742058983`*^9, 3.614896821223963*^9}, {
   3.614896927663294*^9, 3.614897086926002*^9}, {3.614897202837515*^9, 
   3.614897250572364*^9}, {3.6148975214115543`*^9, 3.614897536663643*^9}, {
   3.6148977505612783`*^9, 3.614897751149536*^9}, 3.82225034028907*^9, {
   3.8222608378579082`*^9, 3.822260839281983*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"6add21e3-d29a-4df6-8db6-15f18258a67e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"RandomParameters", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8222613223163147`*^9, 3.822261324670876*^9}, {
  3.822261387328417*^9, 3.822261390666643*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b280dec5-15df-4374-a0db-016b8cae15cc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["2", "17"], 
      FractionBox["5", "9"], 
      FractionBox["1", "5"], 
      FractionBox["3", "8"], 
      FractionBox["1", "2"], 
      FractionBox["3", "5"], "1", 
      FractionBox["7", "9"], 
      FractionBox["5", "18"], 
      FractionBox["9", "11"]},
     {"1", "4", "7", "0", "6", "2", "3", "5", "9", "9"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.82226132514452*^9, 3.822261330880354*^9}, 
   3.822261391114154*^9, 3.8223594778297577`*^9, 3.822778766659037*^9},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"42a56dcc-5e3d-4520-80a6-\
0d28782ee9da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "for", " ", "100", " ", "random", " ", "M"}], "=", 
    RowBox[{"9", " ", "parameters"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"par", "=", 
      RowBox[{"RandomParameters", "[", "]"}]}], ";", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"calG1", "[", "par", "]"}], "==", 
        RowBox[{"calG", "[", "par", "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"0", "<", 
         RowBox[{"t", "[", "1", "]"}], "<", 
         RowBox[{"t", "[", "2", "]"}], "<", 
         RowBox[{"t", "[", "3", "]"}], "<", 
         RowBox[{"t", "[", "4", "]"}], "<", 
         RowBox[{"t", "[", "5", "]"}], "<", 
         RowBox[{"t", "[", "6", "]"}], "<", 
         RowBox[{"t", "[", "7", "]"}], "<", 
         RowBox[{"t", "[", "8", "]"}], "<", 
         RowBox[{"t", "[", "9", "]"}], "<", "1"}]}]}], "]"}]}], ",", 
    RowBox[{"{", "100", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.614897098188065*^9, 3.614897184157722*^9}, 
   3.614897240675194*^9, {3.61489727484193*^9, 3.614897275079832*^9}, {
   3.61489778197223*^9, 3.614897795170992*^9}, 3.822250340290506*^9, {
   3.822260842583139*^9, 3.82226084366357*^9}, {3.822261393668384*^9, 
   3.822261412395707*^9}, {3.822261483304379*^9, 3.822261493535987*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"04923efa-8bc4-499a-859e-1b84633639f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.614897187384254*^9, 3.6148972380324583`*^9, 3.614897272235815*^9, 
   3.6148973157446012`*^9, {3.6148977827513103`*^9, 3.614897795977296*^9}, 
   3.614997117171871*^9, 3.642854894334303*^9, 3.819241887070128*^9, 
   3.820410453994067*^9, 3.822261229366444*^9, 3.8223594781386833`*^9, 
   3.822778766855523*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"f7e71e9f-5f30-4687-b54c-978f8d483254"]
}, Open  ]],

Cell["We now consider", "Text",
 CellChangeTimes->{{3.822262268915264*^9, 
  3.822262271306748*^9}},ExpressionUUID->"c2d35f74-140e-4312-b0fd-\
567a0883e7ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"par", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "/", "3"}]},
      {"5"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Mathematica will compute a \>\"", ",", 
     RowBox[{"M", "[", "par", "]"}], ",", 
     "\"\<-fold iterated integral. This may take a while\>\""}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"integrand", "=", 
  RowBox[{"calG", "[", "par", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t", "[", "counter", "]"}], ",", "0", ",", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"0", "<", 
          RowBox[{"t", "[", "counter", "]"}], "<", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}], "<", "1"}]}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Integral #\>\"", ",", "counter", ",", "\"\< is done:\>\"", ",", 
       "integrand"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"counter", ",", 
      RowBox[{"M", "[", "par", "]"}], ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", "par", "]"}], "*", 
     RowBox[{"REM", "[", "par", "]"}]}], "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], "integrand"}], "/.", 
      RowBox[{
       RowBox[{"t", "[", "0", "]"}], "\[Rule]", "z"}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
  3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
  3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
  3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
  3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
  3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
  3.614997141869061*^9}, {3.8222503402924623`*^9, 3.822250340293128*^9}, {
  3.822261296119338*^9, 3.8222612969180527`*^9}, {3.822262989374167*^9, 
  3.822263001225053*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"b099693d-4c79-45d4-9b28-a5afaa02e157"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"-fold iterated integral. This may take a while\"\
\>"}],
  SequenceForm[
  "Mathematica will compute a ", 0, 
   "-fold iterated integral. This may take a while"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6149970992884293`*^9, 3.614997144668067*^9}, 
   3.642854924771143*^9, 3.819241887075776*^9, 3.8204104540015907`*^9, 
   3.822263068232769*^9, 3.8222634531065083`*^9, 3.82235947814653*^9, 
   3.822778766865383*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"00176dbd-bae7-4bdd-9550-304c2287b4b0"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"t", "[", "0", "]"}], "5"]], "Output",
 CellChangeTimes->{{3.6149970992933598`*^9, 3.6149971446740522`*^9}, 
   3.642854924780345*^9, 3.819241887077339*^9, 3.8204104540020323`*^9, 
   3.822263068234441*^9, 3.82226345310802*^9, 3.822359478147011*^9, 
   3.822778766866294*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"3845b8fa-6bcb-47a8-b84b-daf50630b496"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6149970992933598`*^9, 3.6149971446740522`*^9}, 
   3.642854924780345*^9, 3.819241887077339*^9, 3.8204104540020323`*^9, 
   3.822263068234441*^9, 3.82226345310802*^9, 3.822359478147011*^9, 
   3.822778766867066*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"87c78d1b-ef4a-4401-8bd3-9c9386478c15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"par", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "/", "3"}], 
       RowBox[{"2", "/", "3"}]},
      {"5", "7"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Mathematica will compute \>\"", ",", 
     RowBox[{"M", "[", "par", "]"}], ",", 
     "\"\<-fold iterated integral. This may take a while.\>\""}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"integrand", "=", 
  RowBox[{"calG", "[", "par", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t", "[", "counter", "]"}], ",", "0", ",", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"0", "<", 
          RowBox[{"t", "[", "counter", "]"}], "<", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}], "<", "1"}]}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Integral #\>\"", ",", "counter", ",", "\"\< is done:\>\"", ",", 
       "integrand"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"counter", ",", 
      RowBox[{"M", "[", "par", "]"}], ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", "par", "]"}], "*", 
     RowBox[{"REM", "[", "par", "]"}]}], "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], "integrand"}], "/.", 
      RowBox[{
       RowBox[{"t", "[", "0", "]"}], "\[Rule]", "z"}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
  3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
  3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
  3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
  3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
  3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
  3.614997141869061*^9}, {3.614997178800172*^9, 3.614997190148122*^9}, {
  3.822250340295246*^9, 3.822250340295895*^9}, {3.822263475514475*^9, 
  3.822263477791461*^9}, {3.822263519864355*^9, 3.8222635440369473`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"a49c6209-c16e-4da9-aa9b-cc383509c577"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"-fold iterated integral. This may take a \
while.\"\>"}],
  SequenceForm[
  "Mathematica will compute ", 1, 
   "-fold iterated integral. This may take a while."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614997195766*^9, 3.6428549327461767`*^9, 3.819241887110753*^9, 
   3.820410454049412*^9, {3.82226346685725*^9, 3.822263479063154*^9}, {
   3.822263538197077*^9, 3.822263549606813*^9}, 3.822359478181964*^9, 
   3.8227787668922443`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"160ccc97-b876-4b12-b983-2f769efb01f4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "[", "0", "]"}], "-", 
      RowBox[{"t", "[", "1", "]"}]}], ")"}], "5"], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", "1", "]"}], "7"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"t", "[", "1", "]"}]}], ")"}], 
   RowBox[{"17", "/", "3"}]]]], "Output",
 CellChangeTimes->{
  3.614997195771494*^9, 3.642854932757962*^9, 3.819241887111866*^9, 
   3.820410454050012*^9, {3.82226346685907*^9, 3.822263479064817*^9}, {
   3.822263538198758*^9, 3.822263549608733*^9}, 3.822359478182557*^9, 
   3.822778766893386*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"5e6a79df-ba75-4f20-9742-3716503d0ff3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" is done:\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"304304", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "0", "]"}]}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]], 
     RowBox[{"2187", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "354294"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", "[", "0", "]"}]}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"t", "[", "0", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19683", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "67"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"t", "[", "0", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "13122"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "147"}], "+", 
                 RowBox[{"95", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                   RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"t", "[", "0", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2187", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "637"}], "+", 
                    RowBox[{"304", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"t", "[", "0", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "648"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "784"}], "+", 
                    RowBox[{"247", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3087"}], "+", 
                    RowBox[{"494", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "3"}]]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3906", "+", 
                    RowBox[{
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"t", "[", "0", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}]}],
  SequenceForm[
  "Integral #", 1, " is done:", 
   Rational[-2187, 304304] (1 - $CellContext`t[0])^
    Rational[-2, 
      3] ((-354294) (-1 + (1 - $CellContext`t[0])^
       Rational[2, 3]) + $CellContext`t[0] (
      19683 (-67 + 
        55 (1 - $CellContext`t[0])^Rational[2, 3]) + $CellContext`t[
        0] ((-13122) (-147 + 
          95 (1 - $CellContext`t[0])^Rational[2, 3]) + $CellContext`t[0] (
          2187 (-637 + 
            304 (1 - $CellContext`t[0])^Rational[2, 3]) + $CellContext`t[
            0] ((-648) (-784 + 
              247 (1 - $CellContext`t[0])^Rational[2, 3]) + $CellContext`t[
              0] (27 (-3087 + 
                494 (1 - $CellContext`t[0])^Rational[2, 3]) + $CellContext`t[
                0] (3906 + $CellContext`t[0] (61 + 
                  2 $CellContext`t[0]))))))))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614997195766*^9, 3.6428549327461767`*^9, 3.819241887110753*^9, 
   3.820410454049412*^9, {3.82226346685725*^9, 3.822263479063154*^9}, {
   3.822263538197077*^9, 3.822263549606813*^9}, 3.822359478181964*^9, 
   3.822778769943178*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"d5a0c8ca-2ae8-41ca-85cd-0bcd19d42828"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.614997195771494*^9, 3.642854932757962*^9, 3.819241887111866*^9, 
   3.820410454050012*^9, {3.82226346685907*^9, 3.822263479064817*^9}, {
   3.822263538198758*^9, 3.822263549608733*^9}, 3.822359478182557*^9, 
   3.822778769948419*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"889d696b-7561-4783-96c2-17cafc5e5802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Mathematica will compute a \>\"", ",", 
     RowBox[{"M", "[", "par", "]"}], ",", 
     "\"\<-fold iterated integral. This may take a while\>\""}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The interior integrand is \>\"", ",", 
    RowBox[{"integrand", "=", 
     RowBox[{"calG", "[", "par", "]"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t", "[", "counter", "]"}], ",", "0", ",", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"0", "<", 
          RowBox[{"t", "[", "counter", "]"}], "<", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}], "<", "1"}]}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Integral #\>\"", ",", 
       RowBox[{
        RowBox[{"M", "[", "par", "]"}], "-", "counter", "+", "1"}], ",", 
       "\"\< is done:\\n\>\"", ",", "integrand"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"counter", ",", 
      RowBox[{"M", "[", "par", "]"}], ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", "par", "]"}], "*", 
     RowBox[{"REM", "[", "par", "]"}]}], "\[Equal]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], "integrand"}], "/.", 
      RowBox[{
       RowBox[{"t", "[", "0", "]"}], "\[Rule]", "z"}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
  3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
  3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
  3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
  3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
  3.642855653723814*^9, 3.642855668626185*^9}, {3.6428557048190937`*^9, 
  3.6428557081288233`*^9}, {3.822250340297749*^9, 3.822250340298403*^9}, {
  3.8222634965975933`*^9, 3.822263513355373*^9}, {3.8222636671747704`*^9, 
  3.822263698561164*^9}, {3.822263776201095*^9, 3.822263791155409*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"987f06cb-70d6-4339-acfa-509656a537ee"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"-fold iterated integral. This may take a while\"\
\>"}],
  SequenceForm[
  "Mathematica will compute a ", 3, 
   "-fold iterated integral. This may take a while"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614899877688449*^9, 3.614899936996859*^9, 3.6428549731877832`*^9, {
   3.642855694935389*^9, 3.642855709690421*^9}, 3.819241890174509*^9, 
   3.820410457465024*^9, 3.8222637032960377`*^9, 3.8222637803869553`*^9, 
   3.8222638873119698`*^9, 3.822359482311215*^9, 3.822778770006863*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"ec9555c3-67e8-40da-9762-0220813e70c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The interior integrand is \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "0", "]"}], "-", 
        RowBox[{"t", "[", "1", "]"}]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "1", "]"}], "-", 
        RowBox[{"t", "[", "2", "]"}]}], ")"}], "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "2", "]"}], "-", 
        RowBox[{"t", "[", "3", "]"}]}], ")"}], "9"], " ", 
     RowBox[{"t", "[", "3", "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "1", "]"}]}], ")"}], 
      RowBox[{"157", "/", "26"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "2", "]"}]}], ")"}], 
      RowBox[{"237", "/", "26"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "3", "]"}]}], ")"}], 
      RowBox[{"1337", "/", "130"}]]}]]}],
  SequenceForm[
  "The interior integrand is ", (1 - $CellContext`t[1])^
    Rational[-157, 26] ($CellContext`t[0] - $CellContext`t[1])^5 (
     1 - $CellContext`t[2])^
    Rational[-237, 26] ($CellContext`t[1] - $CellContext`t[2])^8 (
     1 - $CellContext`t[3])^
    Rational[-1337, 130] ($CellContext`t[2] - $CellContext`t[
     3])^9 $CellContext`t[3]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614899877688449*^9, 3.614899936996859*^9, 3.6428549731877832`*^9, {
   3.642855694935389*^9, 3.642855709690421*^9}, 3.819241890174509*^9, 
   3.820410457465024*^9, 3.8222637032960377`*^9, 3.8222637803869553`*^9, 
   3.8222638873119698`*^9, 3.822359482311215*^9, 3.822778770008416*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"f05b7bd9-9e46-43dd-be6a-b009131f35dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16900", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "0", "]"}], "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "1", "]"}], "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "67868795987200000000000"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"t", "[", "2", "]"}]}], ")"}], 
             RowBox[{"37", "/", "130"}]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"t", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"52206766144000000000", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1207"}], "+", 
               RowBox[{"837", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                 RowBox[{"37", "/", "130"}]]}]}], ")"}]}], "+", 
            RowBox[{"1147", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "2", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]], " ", 
             RowBox[{"t", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"4819086105600000000", "+", 
               RowBox[{"167", " ", 
                RowBox[{"t", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"10812052160000000", "+", 
                  RowBox[{"33", " ", 
                   RowBox[{"t", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"160398576000000", "+", 
                    RowBox[{"61", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1439474400000", "+", 
                    RowBox[{"557", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1476384000", "+", 
                    RowBox[{"229", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3650400", "+", 
                    RowBox[{"817", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2340", "+", 
                    RowBox[{"947", " ", 
                    RowBox[{"t", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"49466291267792451490136721", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], 
        RowBox[{"157", "/", "26"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], 
        RowBox[{"47", "/", "5"}]]}], ")"}]}], ")"}]}],
  SequenceForm[
  "Integral #", 1, " is done:\n", 
   Rational[16900, 49466291267792451490136721] (1 - $CellContext`t[1])^
    Rational[-157, 26] ($CellContext`t[0] - $CellContext`t[1])^5 (
     1 - $CellContext`t[2])^
    Rational[-47, 5] ($CellContext`t[1] - $CellContext`t[
     2])^8 ((-67868795987200000000000) (-1 + (1 - $CellContext`t[2])^
       Rational[37, 130]) + $CellContext`t[2] (
      52206766144000000000 (-1207 + 
        837 (1 - $CellContext`t[2])^Rational[37, 130]) + 
      1147 (1 - $CellContext`t[2])^Rational[37, 130] $CellContext`t[2] (
        4819086105600000000 + 
        167 $CellContext`t[2] (10812052160000000 + 
          33 $CellContext`t[2] (160398576000000 + 
            61 $CellContext`t[2] (1439474400000 + 
              557 $CellContext`t[2] (1476384000 + 
                229 $CellContext`t[2] (3650400 + 
                  817 $CellContext`t[2] (2340 + 
                    947 $CellContext`t[2])))))))))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614899877688449*^9, 3.614899936996859*^9, 3.6428549731877832`*^9, {
   3.642855694935389*^9, 3.642855709690421*^9}, 3.819241890174509*^9, 
   3.820410457465024*^9, 3.8222637032960377`*^9, 3.8222637803869553`*^9, 
   3.8222638873119698`*^9, 3.822359482311215*^9, 3.82277877649755*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"6815dcd5-9ac6-42b7-8294-2e627b1fd883"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2258673530454016", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"t", "[", "0", "]"}]}], "+", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"12643223683628413534190654754638671875", "-", 
         RowBox[{"839876567555974834846884315374318256128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"t", "[", "1", "]"}]}], ")"}], 
           RowBox[{"37", "/", "130"}]]}], "+", 
         RowBox[{"827233343872346421312693660619679584253", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"t", "[", "1", "]"}]}], ")"}], 
           RowBox[{"2", "/", "5"}]]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"2118865355607983059612751007080078125", "-", 
            RowBox[{"481628436044690019060046922098753929216", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"464200979814991080847965772779656462752", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          RowBox[{"t", "[", "1", "]"}]}], "+", 
         RowBox[{"465", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8998923109984708701868000638009344000"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"8401407872960693883511767350099738847", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "2"]}], "-", 
         RowBox[{"10354", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "317599523904116021618114810038452224"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"285176388195479471032579082282155873", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "3"]}], "+", 
         RowBox[{"108717", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "13696124989143116518768440843853824"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"11753788519695505072574580836016415", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "4"]}], "-", 
         RowBox[{"79580844", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4874158954121254262604892566528"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"3960898337207321499181289638549", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "5"]}], "+", 
         RowBox[{"13544217533", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4051054235276161356902750208"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"3070850326549292222673801013", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "6"]}], "-", 
         RowBox[{"119634138580770", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "30599335001473726745088"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"21037170646930793286385", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "7"]}], "+", 
         RowBox[{"2057707183589244", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "39659189919600585672"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "+", 
            RowBox[{"22984266353756134385", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "1", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "8"]}], "+", 
         RowBox[{"91460599963157408032203700678704", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"t", "[", "1", "]"}]}], ")"}], 
           RowBox[{"37", "/", "130"}]], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "1", "]"}], "9"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"102061911719066363226489931674017049920004540560361", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], 
        RowBox[{"837", "/", "130"}]]}], ")"}]}], ")"}]}],
  SequenceForm[
  "Integral #", 2, " is done:\n", 
   Rational[2258673530454016, 
     102061911719066363226489931674017049920004540560361] (1 - $CellContext`t[
     1])^Rational[-837, 130] (-$CellContext`t[0] + $CellContext`t[1])^5 (
    12643223683628413534190654754638671875 - 
    839876567555974834846884315374318256128 (1 - $CellContext`t[1])^
     Rational[37, 130] + 
    827233343872346421312693660619679584253 (1 - $CellContext`t[1])^
      Rational[2, 5] - 
    6 (2118865355607983059612751007080078125 - 
     481628436044690019060046922098753929216 (1 - $CellContext`t[1])^
      Rational[37, 130] + 
     464200979814991080847965772779656462752 (1 - $CellContext`t[1])^
       Rational[2, 5]) $CellContext`t[1] + 
    465 ((-8998923109984708701868000638009344000) (1 - $CellContext`t[1])^
        Rational[37, 130] + 
      8401407872960693883511767350099738847 (1 - $CellContext`t[1])^
        Rational[2, 5]) $CellContext`t[1]^2 - 
    10354 ((-317599523904116021618114810038452224) (1 - $CellContext`t[1])^
       Rational[37, 130] + 
     285176388195479471032579082282155873 (1 - $CellContext`t[1])^
       Rational[2, 5]) $CellContext`t[1]^3 + 
    108717 ((-13696124989143116518768440843853824) (1 - $CellContext`t[1])^
        Rational[37, 130] + 
      11753788519695505072574580836016415 (1 - $CellContext`t[1])^
        Rational[2, 5]) $CellContext`t[1]^4 - 
    79580844 ((-4874158954121254262604892566528) (1 - $CellContext`t[1])^
       Rational[37, 130] + 
     3960898337207321499181289638549 (1 - $CellContext`t[1])^
       Rational[2, 5]) $CellContext`t[1]^5 + 
    13544217533 ((-4051054235276161356902750208) (1 - $CellContext`t[1])^
        Rational[37, 130] + 
      3070850326549292222673801013 (1 - $CellContext`t[1])^
        Rational[2, 5]) $CellContext`t[1]^6 - 
    119634138580770 ((-30599335001473726745088) (1 - $CellContext`t[1])^
       Rational[37, 130] + 
     21037170646930793286385 (1 - $CellContext`t[1])^
       Rational[2, 5]) $CellContext`t[1]^7 + 
    2057707183589244 ((-39659189919600585672) (1 - $CellContext`t[1])^
        Rational[37, 130] + 
      22984266353756134385 (1 - $CellContext`t[1])^
        Rational[2, 5]) $CellContext`t[1]^8 + 
    91460599963157408032203700678704 (1 - $CellContext`t[1])^
      Rational[37, 130] $CellContext`t[1]^9)],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614899877688449*^9, 3.614899936996859*^9, 3.6428549731877832`*^9, {
   3.642855694935389*^9, 3.642855709690421*^9}, 3.819241890174509*^9, 
   3.820410457465024*^9, 3.8222637032960377`*^9, 3.8222637803869553`*^9, 
   3.8222638873119698`*^9, 3.822359482311215*^9, 3.8227788195560913`*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"9fe1bb15-bba0-4c9c-874a-0c5a543fef17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"87217485798857748119552", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3160"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "-", "279608514292106316527583835980092994868755340576171875000"}]\
, "+", 
            RowBox[{
            "5156336922101538810569984051439647661959204798434514321831", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]]}], "-", 
            RowBox[{
            "21040361084052687704375786085399723253394173157664480437576", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"2", "/", "5"}]]}], "+", 
            RowBox[{
            "16163632676243255210333385869940168586303723699806137990745", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"57", "/", "130"}]]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"t", "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "-", "588707394828331926845619913134892654180526733398437500000\
00"}], "+", 
               RowBox[{
               "1559640955521743108786354384215481113413071107316822403648153"\
, " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                 RowBox[{"37", "/", "130"}]]}], "-", 
               RowBox[{
               "9746098576588066598852694427849698552735131646860187926451712"\
, " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                 RowBox[{"2", "/", "5"}]]}], "+", 
               RowBox[{
               "8216138464525818527553946738211776322481874031050072060547671"\
, " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                 RowBox[{"57", "/", "130"}]]}]}], ")"}]}], "+", 
            RowBox[{"73", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"37", "/", "130"}]], " ", 
             RowBox[{"t", "[", "0", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "30"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "-", "161809083599249672510992208864767522817026860610726202\
94126"}], "+", 
                  RowBox[{
                  "9453447853897927365668622219824148267922771255540241376544"\
, " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                  RowBox[{
                  "5699806836538099482620912678292776053493176261089737985231"\
, " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "13"}]]}]}], ")"}]}], "-", 
               RowBox[{"167", " ", 
                RowBox[{"t", "[", "0", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    "132910280563205173531468270413929851457832294263098931302\
2", "-", 
                    RowBox[{
                    "410514412638800236519853850013669803285201934332702424153\
6", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                    RowBox[{
                    "283549990330888884769598868454863506785440236524030098172\
5", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "13"}]]}]}], ")"}]}], "+", 
                  RowBox[{"951", " ", 
                   RowBox[{"t", "[", "0", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "140"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    "18070445713177627491264102507569022002432112796699614", 
                    "-", 
                    RowBox[{
                    "76686142904103211037495882797507445793325401914777232", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                    RowBox[{
                    "59087587499344533684985316339733300660646757151560159", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "13"}]]}]}], ")"}]}], "+", 
                    RowBox[{"9089", " ", 
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "63"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    "1360853111154362419261255558861757300998632563066", "-", 
                    
                    RowBox[{
                    "3750533996452881724791627153554104846923834820864", " ", 
                    
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                    RowBox[{
                    "2535966629655240167838848592018135042473589046773", " ", 
                    
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"2", "/", "13"}]]}]}], ")"}]}], "+", 
                    RowBox[{"2451302358857", " ", 
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "250135312395349712097635961679755714"}], 
                    "+", 
                    RowBox[{"148437128668336080257972560258560064", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                    RowBox[{"2061", " ", 
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1387856214039865481060213329551", "-", 
                    RowBox[{"809860170668760772174601296000", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                    RowBox[{"19", " ", 
                    RowBox[{"t", "[", "0", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "440335397206557791592475536"}], "+", 
                    RowBox[{"222561247956691400476832000", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "0", "]"}]}], ")"}], 
                    RowBox[{"3", "/", "26"}]]}], "+", 
                    RowBox[{"159873143400184484231819", " ", 
                    RowBox[{"t", "[", "0", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
      "30067027875933010945417242869344980250924373255506809179514147110488226\
543400525", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "0", "]"}]}], ")"}], 
        RowBox[{"57", "/", "130"}]]}], ")"}]}], ")"}]}],
  SequenceForm[
  "Integral #", 3, " is done:\n", 
   Rational[87217485798857748119552, 
     3006702787593301094541724286934498025092437325550680917951414711048822654\
3400525] (1 - $CellContext`t[0])^
    Rational[-57, 
      130] ((-3160) \
(-279608514292106316527583835980092994868755340576171875000 + 
      5156336922101538810569984051439647661959204798434514321831 (
         1 - $CellContext`t[0])^Rational[37, 130] - 
      21040361084052687704375786085399723253394173157664480437576 (
        1 - $CellContext`t[0])^Rational[2, 5] + 
      16163632676243255210333385869940168586303723699806137990745 (
         1 - $CellContext`t[0])^Rational[57, 130]) + $CellContext`t[0] (
      15 (-58870739482833192684561991313489265418052673339843750000000 + 
        1559640955521743108786354384215481113413071107316822403648153 (
           1 - $CellContext`t[0])^Rational[37, 130] - 
        9746098576588066598852694427849698552735131646860187926451712 (
          1 - $CellContext`t[0])^Rational[2, 5] + 
        8216138464525818527553946738211776322481874031050072060547671 (
           1 - $CellContext`t[0])^Rational[57, 130]) + 
      73 (1 - $CellContext`t[0])^Rational[37, 130] $CellContext`t[
        0] ((-30) \
(-16180908359924967251099220886476752281702686061072620294126 + 
          9453447853897927365668622219824148267922771255540241376544 (
             1 - $CellContext`t[0])^Rational[3, 26] + 
          5699806836538099482620912678292776053493176261089737985231 (
             1 - $CellContext`t[0])^Rational[2, 13]) - 
        167 $CellContext`t[0] (
         5 (1329102805632051735314682704139298514578322942630989313022 - 
           4105144126388002365198538500136698032852019343327024241536 (
             1 - $CellContext`t[0])^Rational[3, 26] + 
           2835499903308888847695988684548635067854402365240300981725 (
              1 - $CellContext`t[0])^Rational[2, 13]) + 
         951 $CellContext`t[
           0] ((-140) (18070445713177627491264102507569022002432112796699614 - 
             76686142904103211037495882797507445793325401914777232 (
               1 - $CellContext`t[0])^Rational[3, 26] + 
             59087587499344533684985316339733300660646757151560159 (
                1 - $CellContext`t[0])^Rational[2, 13]) + 
           9089 $CellContext`t[
             0] ((-63) (1360853111154362419261255558861757300998632563066 - 
               3750533996452881724791627153554104846923834820864 (
                 1 - $CellContext`t[0])^Rational[3, 26] + 
               2535966629655240167838848592018135042473589046773 (
                  1 - $CellContext`t[0])^Rational[2, 13]) + 
             2451302358857 $CellContext`t[
               0] (-250135312395349712097635961679755714 + 
               148437128668336080257972560258560064 (1 - $CellContext`t[0])^
                 Rational[3, 26] + 
               2061 $CellContext`t[0] (1387856214039865481060213329551 - 
                 809860170668760772174601296000 (1 - $CellContext`t[0])^
                  Rational[3, 26] + 
                 19 $CellContext`t[0] (-440335397206557791592475536 + 
                   222561247956691400476832000 (1 - $CellContext`t[0])^
                    Rational[3, 26] + 
                   159873143400184484231819 $CellContext`t[0])))))))))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614899877688449*^9, 3.614899936996859*^9, 3.6428549731877832`*^9, {
   3.642855694935389*^9, 3.642855709690421*^9}, 3.819241890174509*^9, 
   3.820410457465024*^9, 3.8222637032960377`*^9, 3.8222637803869553`*^9, 
   3.8222638873119698`*^9, 3.822359482311215*^9, 3.822778907020673*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"684b4e11-e916-432a-8f31-31f6cf405da6"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.614898950018833*^9, 3.614899007828898*^9, 3.614899192989366*^9, {
   3.614899700557763*^9, 3.6148997134849033`*^9}, 3.614899764635861*^9, {
   3.614899843463809*^9, 3.614899867842754*^9}, 3.614899927360189*^9, 
   3.642854973198174*^9, {3.642855694945265*^9, 3.642855709702177*^9}, 
   3.819241890175661*^9, 3.8204104574656477`*^9, 3.8222637484548273`*^9, 
   3.8222638665617447`*^9, 3.822263937336087*^9, 3.8223595261782503`*^9, 
   3.822778907027788*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"b741d366-cf6c-4a1a-9a55-d62d92656895"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Mathematica will compute a \>\"", ",", 
     RowBox[{"M", "[", "par", "]"}], ",", 
     "\"\<-fold iterated integral. This may take a while\>\""}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The interior integrand is \>\"", ",", 
    RowBox[{"integrand", "=", 
     RowBox[{"calG", "[", "par", "]"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t", "[", "counter", "]"}], ",", "0", ",", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"0", "<", 
          RowBox[{"t", "[", "counter", "]"}], "<", 
          RowBox[{"t", "[", 
           RowBox[{"counter", "-", "1"}], "]"}], "<", "1"}]}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Integral #\>\"", ",", 
       RowBox[{
        RowBox[{"M", "[", "par", "]"}], "-", "counter", "+", "1"}], ",", 
       "\"\< is done:\\n\>\"", ",", "integrand"}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"counter", ",", 
      RowBox[{"M", "[", "par", "]"}], ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", "par", "]"}], "*", 
     RowBox[{"REM", "[", "par", "]"}]}], "\[Equal]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], "integrand"}], "/.", 
      RowBox[{
       RowBox[{"t", "[", "0", "]"}], "\[Rule]", "z"}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.642855653723814*^9, 3.642855668626185*^9}, {3.6428557048190937`*^9, 
   3.6428557081288233`*^9}, {3.822250340297749*^9, 3.822250340298403*^9}, {
   3.8222634965975933`*^9, 3.822263513355373*^9}, {3.8222636671747704`*^9, 
   3.822263698561164*^9}, {3.822263776201095*^9, 3.822263791155409*^9}, 
   3.8222639035274477`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"2d684531-8cbe-4734-a09b-b3931b2722b6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"-fold iterated integral. This may take a while\"\
\>"}],
  SequenceForm[
  "Mathematica will compute a ", 4, 
   "-fold iterated integral. This may take a while"],
  Editable->False]], "Print",
 CellChangeTimes->{3.822263937401795*^9, 3.822359526247398*^9, 
  3.822778907121128*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"f035deb0-0e47-43fb-931f-379cc73650f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The interior integrand is \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "0", "]"}], "-", 
        RowBox[{"t", "[", "1", "]"}]}], ")"}], "9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "1", "]"}], "-", 
        RowBox[{"t", "[", "2", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "2", "]"}], "-", 
        RowBox[{"t", "[", "3", "]"}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "3", "]"}], "-", 
        RowBox[{"t", "[", "4", "]"}]}], ")"}], "7"], " ", 
     SuperscriptBox[
      RowBox[{"t", "[", "4", "]"}], "9"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "1", "]"}]}], ")"}], 
      RowBox[{"343", "/", "36"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "2", "]"}]}], ")"}], 
      RowBox[{"131", "/", "36"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "3", "]"}]}], ")"}], 
      RowBox[{"15", "/", "4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "[", "4", "]"}]}], ")"}], 
      RowBox[{"151", "/", "18"}]]}]]}],
  SequenceForm[
  "The interior integrand is ", (1 - $CellContext`t[1])^
    Rational[-343, 36] ($CellContext`t[0] - $CellContext`t[1])^9 (
     1 - $CellContext`t[2])^
    Rational[-131, 36] ($CellContext`t[1] - $CellContext`t[2])^2 (
     1 - $CellContext`t[3])^
    Rational[-15, 4] ($CellContext`t[2] - $CellContext`t[3])^3 (
     1 - $CellContext`t[4])^
    Rational[-151, 18] ($CellContext`t[3] - $CellContext`t[
     4])^7 $CellContext`t[4]^9],
  Editable->False]], "Print",
 CellChangeTimes->{3.822263937401795*^9, 3.822359526247398*^9, 
  3.82277890712396*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"a99f43a5-ae37-435d-a25e-fcbf7928988f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1586874322944", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "0", "]"}], "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "1", "]"}], "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "2", "]"}], "-", 
          RowBox[{"t", "[", "3", "]"}]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4705475912361050112"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"t", "[", "3", "]"}]}], ")"}], 
             RowBox[{"7", "/", "18"}]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"t", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"114369206203219968", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "171"}], "+", 
               RowBox[{"155", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                 RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"t", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6353844789067776"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5244"}], "+", 
                  RowBox[{"4247", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"t", "[", "3", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"58831896195072", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "508668"}], "+", 
                    RowBox[{"360995", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"t", "[", "3", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "251418359808"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "60277158"}], "+", 
                    RowBox[{"36460495", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"t", "[", "3", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3491921664", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1225635546"}], "+", 
                    RowBox[{"605244217", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"t", "[", "3", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5878656"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "105404656956"}], "+", 
                    RowBox[{"39340874105", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"t", "[", "3", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23328", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1581069854340"}], "+", 
                    RowBox[{"369804216587", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "3", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{"307430249455", " ", 
                    RowBox[{"t", "[", "3", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1296", "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"t", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"181333959074989352642585575", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], 
        RowBox[{"343", "/", "36"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], 
        RowBox[{"131", "/", "36"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "3", "]"}]}], ")"}], 
        RowBox[{"149", "/", "36"}]]}], ")"}]}], ")"}]}],
  SequenceForm[
  "Integral #", 1, " is done:\n", 
   Rational[1586874322944, 181333959074989352642585575] (1 - $CellContext`t[
     1])^Rational[-343, 36] ($CellContext`t[0] - $CellContext`t[1])^9 (
     1 - $CellContext`t[2])^
    Rational[-131, 36] ($CellContext`t[1] - $CellContext`t[2])^2 (
     1 - $CellContext`t[3])^
    Rational[-149, 36] ($CellContext`t[2] - $CellContext`t[
     3])^3 ((-4705475912361050112) (-1 + (1 - $CellContext`t[3])^
       Rational[7, 18]) + $CellContext`t[3] (
      114369206203219968 (-171 + 
        155 (1 - $CellContext`t[3])^Rational[7, 18]) + $CellContext`t[
        3] ((-6353844789067776) (-5244 + 
          4247 (1 - $CellContext`t[3])^Rational[7, 18]) + $CellContext`t[3] (
          58831896195072 (-508668 + 
            360995 (1 - $CellContext`t[3])^Rational[7, 18]) + $CellContext`t[
            3] ((-251418359808) (-60277158 + 
              36460495 (1 - $CellContext`t[3])^
                Rational[7, 18]) + $CellContext`t[3] (
              3491921664 (-1225635546 + 
                605244217 (1 - $CellContext`t[3])^
                  Rational[7, 18]) + $CellContext`t[
                3] ((-5878656) (-105404656956 + 
                  39340874105 (1 - $CellContext`t[3])^
                    Rational[7, 18]) + $CellContext`t[3] (
                  23328 (-1581069854340 + 
                    369804216587 (1 - $CellContext`t[3])^Rational[7, 18]) + 
                  307430249455 $CellContext`t[3] (1296 + 
                    11 $CellContext`t[3])))))))))],
  Editable->False]], "Print",
 CellChangeTimes->{3.822263937401795*^9, 3.822359526247398*^9, 
  3.822778914569961*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"98cb8432-4675-4123-9985-9c04924d9a59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"197432555763400704", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "0", "]"}], "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t", "[", "1", "]"}], "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7864320", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "785453729030335992023874747"}], "+", 
            RowBox[{"735223078297218129463279616", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "2", "]"}]}], ")"}], 
              RowBox[{"5", "/", "36"}]]}], "+", 
            RowBox[{"50230650733117862560595131", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "2", "]"}]}], ")"}], 
              RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"t", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"98304", " ", 
             RowBox[{"(", 
              RowBox[{"243726843702209348039948153541", "-", 
               RowBox[{"283376601498784895296450265088", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                 RowBox[{"5", "/", "36"}]]}], "+", 
               RowBox[{"49381634467130526641312622467", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                 RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"t", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16384"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1734579823842054798496240717980", "-", 
                  RowBox[{"2398623794786189483373462323200", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"5", "/", "36"}]]}], "+", 
                  RowBox[{"760998692221323255510187440217", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"t", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"143360", " ", 
                   RowBox[{"(", 
                    RowBox[{"63431803461080264129625938364", "-", 
                    RowBox[{"120174457872654929491530465280", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"5", "/", "36"}]]}], "+", 
                    RowBox[{"55069710210616482961644706697", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                  RowBox[{"50963", " ", 
                   RowBox[{"t", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "71680"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "473014362760306955685954"}], "+", 
                    RowBox[{"201426124211819481298069", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8960", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "431271099808661849419458"}], "+", 
                    RowBox[{"162724567041683768755565", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{"201", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "74368"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18334382722845517044"}], "+", 
                    RowBox[{"5325017948883084127", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}]}], ")"}]}], "+", 
                    RowBox[{"103", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "410830290318056860800"}], "+", 
                    RowBox[{"75110379985698960032", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"t", "[", "2", "]"}]}], ")"}], 
                    RowBox[{"7", "/", "18"}]]}], "+", 
                    RowBox[{"303627822685425", " ", 
                    RowBox[{"t", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7776", "+", 
                    RowBox[{"35", " ", 
                    RowBox[{"t", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"34922815244235021441635171020137558223204673125", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "1", "]"}]}], ")"}], 
        RowBox[{"343", "/", "36"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "2", "]"}]}], ")"}], 
        RowBox[{"34", "/", "9"}]]}], ")"}]}], ")"}]}],
  SequenceForm[
  "Integral #", 2, " is done:\n", 
   Rational[197432555763400704, 
     34922815244235021441635171020137558223204673125] (1 - $CellContext`t[1])^
    Rational[-343, 36] ($CellContext`t[0] - $CellContext`t[1])^9 (
     1 - $CellContext`t[2])^
    Rational[-34, 9] ($CellContext`t[1] - $CellContext`t[2])^2 (
    7864320 (-785453729030335992023874747 + 
      735223078297218129463279616 (1 - $CellContext`t[2])^Rational[5, 36] + 
      50230650733117862560595131 (1 - $CellContext`t[2])^
        Rational[7, 18]) + $CellContext`t[2] (
      98304 (243726843702209348039948153541 - 
        283376601498784895296450265088 (1 - $CellContext`t[2])^
         Rational[5, 36] + 
        49381634467130526641312622467 (1 - $CellContext`t[2])^
          Rational[7, 18]) + $CellContext`t[
        2] ((-16384) (1734579823842054798496240717980 - 
          2398623794786189483373462323200 (1 - $CellContext`t[2])^
           Rational[5, 36] + 
          760998692221323255510187440217 (1 - $CellContext`t[2])^
            Rational[7, 18]) + $CellContext`t[2] (
          143360 (63431803461080264129625938364 - 
            120174457872654929491530465280 (1 - $CellContext`t[2])^
             Rational[5, 36] + 
            55069710210616482961644706697 (1 - $CellContext`t[2])^
              Rational[7, 18]) + 
          50963 $CellContext`t[
            2] ((-71680) (-473014362760306955685954 + 
              201426124211819481298069 (1 - $CellContext`t[2])^
                Rational[7, 18]) + $CellContext`t[2] (
              8960 (-431271099808661849419458 + 
                162724567041683768755565 (1 - $CellContext`t[2])^
                  Rational[7, 18]) + 
              201 $CellContext`t[
                2] ((-74368) (-18334382722845517044 + 
                  5325017948883084127 (1 - $CellContext`t[2])^
                    Rational[7, 18]) + 
                103 $CellContext`t[2] (-410830290318056860800 + 
                  75110379985698960032 (1 - $CellContext`t[2])^
                    Rational[7, 18] + 
                  303627822685425 $CellContext`t[2] (7776 + 
                    35 $CellContext`t[2])))))))))],
  Editable->False]], "Print",
 CellChangeTimes->{3.822263937401795*^9, 3.822359526247398*^9, 
  3.822778954167781*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"1ab7fbc9-d5a0-4e9f-9146-c380a6a5d072"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8995520821969944576", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t", "[", "0", "]"}], "-", 
           RowBox[{"t", "[", "1", "]"}]}], ")"}], "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "87698423194630632897348310137696227556327424"}], 
             "+", 
             RowBox[{"38334656418791454321109747051473668531027968", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"1", "/", "4"}]]}], "-", 
             RowBox[{"43654170342040070761320553258649555264084961", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"23", "/", "36"}]]}], "+", 
             RowBox[{"93017937117879249337559116344872114289384417", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"31", "/", "36"}]]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "846491440069782496628110848117078944070500352"}], 
             "+", 
             RowBox[{"341199534917229708110165183913822370784083968", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"1", "/", "4"}]]}], "-", 
             RowBox[{"340743120159086802227266249280313469049082999", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"23", "/", "36"}]]}], "+", 
             RowBox[{"660658188598601408174882946383123476612481505", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
           RowBox[{"t", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"972486164678170837529429338459991960327290880", "-", 
             RowBox[{"347968103778723271744035738338550789076680704", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"289395619690690991781288517295959611939578349", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"23", "/", "36"}]]}], "-", 
             RowBox[{"489772378852988645628324321018014901673959840", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "457872075128305099067701883180671054538342400"}], 
             "+", 
             RowBox[{"132468220474151869168873310677941800245657600", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"1", "/", "4"}]]}], "-", 
             RowBox[{"79615010557724401837983927791594808682750233", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"23", "/", "36"}]]}], "+", 
             RowBox[{"107587982105314414864734340861101507603126240", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "3"]}], "+", 
          RowBox[{"8260", " ", 
           RowBox[{"(", 
            RowBox[{"8327128442618021728128143150686362664960", "-", 
             RowBox[{"1314127354798463139504781101449923166208", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"1", "/", "4"}]]}], "+", 
             RowBox[{"72794706782316262010914723574698361133", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "4"]}], "-", 
          RowBox[{"81917722348", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2021522157692293008326588481536"}], "+", 
             RowBox[{"284574143078897849659079615277", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"11", "/", "18"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", "[", "1", "]"}]}], ")"}], 
            RowBox[{"1", "/", "4"}]], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "5"]}], "+", 
          RowBox[{"157942083376", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "42911784981376480833787319296"}], "+", 
             RowBox[{"5170583670141956447845191015", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"11", "/", "18"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", "[", "1", "]"}]}], ")"}], 
            RowBox[{"1", "/", "4"}]], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "6"]}], "-", 
          RowBox[{"8094509209865232", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23574846217662765535744"}], "+", 
             RowBox[{"1773563669449386153975", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"11", "/", "18"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", "[", "1", "]"}]}], ")"}], 
            RowBox[{"1", "/", "4"}]], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "7"]}], "+", 
          RowBox[{"11508181967729370", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "186525664841656365056"}], "+", 
             RowBox[{"4336763373868946895", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"t", "[", "1", "]"}]}], ")"}], 
               RowBox[{"11", "/", "18"}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", "[", "1", "]"}]}], ")"}], 
            RowBox[{"1", "/", "4"}]], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "8"]}], "+", 
          RowBox[{"140597728635732304772710085730750", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"t", "[", "1", "]"}]}], ")"}], 
            RowBox[{"31", "/", "36"}]], " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "1", "]"}], "9"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "3686148260750212329974714640615860388250775864096282584375", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"t", "[", "1", "]"}]}], ")"}], 
         RowBox[{"67", "/", "6"}]]}], ")"}]}], ")"}]}]}],
  SequenceForm[
  "Integral #", 3, " is done:\n", 
   Rational[-8995520821969944576, 
     3686148260750212329974714640615860388250775864096282584375] (
     1 - $CellContext`t[1])^
    Rational[-67, 6] ($CellContext`t[0] - $CellContext`t[
     1])^9 ((-3) (-87698423194630632897348310137696227556327424 + 
      38334656418791454321109747051473668531027968 (1 - $CellContext`t[1])^
        Rational[1, 4] - 
      43654170342040070761320553258649555264084961 (1 - $CellContext`t[1])^
       Rational[23, 36] + 
      93017937117879249337559116344872114289384417 (1 - $CellContext`t[1])^
        Rational[31, 36]) + (-846491440069782496628110848117078944070500352 + 
      341199534917229708110165183913822370784083968 (1 - $CellContext`t[1])^
        Rational[1, 4] - 
      340743120159086802227266249280313469049082999 (1 - $CellContext`t[1])^
       Rational[23, 36] + 
      660658188598601408174882946383123476612481505 (1 - $CellContext`t[1])^
        Rational[31, 36]) $CellContext`t[1] + (
      972486164678170837529429338459991960327290880 - 
      347968103778723271744035738338550789076680704 (1 - $CellContext`t[1])^
       Rational[1, 4] + 
      289395619690690991781288517295959611939578349 (1 - $CellContext`t[1])^
        Rational[23, 36] - 
      489772378852988645628324321018014901673959840 (1 - $CellContext`t[1])^
       Rational[31, 36]) $CellContext`t[
       1]^2 + (-457872075128305099067701883180671054538342400 + 
      132468220474151869168873310677941800245657600 (1 - $CellContext`t[1])^
        Rational[1, 4] - 
      79615010557724401837983927791594808682750233 (1 - $CellContext`t[1])^
       Rational[23, 36] + 
      107587982105314414864734340861101507603126240 (1 - $CellContext`t[1])^
        Rational[31, 36]) $CellContext`t[1]^3 + 
    8260 (8327128442618021728128143150686362664960 - 
      1314127354798463139504781101449923166208 (1 - $CellContext`t[1])^
       Rational[1, 4] + 
      72794706782316262010914723574698361133 (1 - $CellContext`t[1])^
        Rational[31, 36]) $CellContext`t[1]^4 - 
    81917722348 (-2021522157692293008326588481536 + 
     284574143078897849659079615277 (1 - $CellContext`t[1])^
       Rational[11, 18]) (1 - $CellContext`t[1])^
     Rational[1, 4] $CellContext`t[1]^5 + 
    157942083376 (-42911784981376480833787319296 + 
      5170583670141956447845191015 (1 - $CellContext`t[1])^Rational[11, 18]) (
       1 - $CellContext`t[1])^Rational[1, 4] $CellContext`t[1]^6 - 
    8094509209865232 (-23574846217662765535744 + 
     1773563669449386153975 (1 - $CellContext`t[1])^Rational[11, 18]) (
      1 - $CellContext`t[1])^Rational[1, 4] $CellContext`t[1]^7 + 
    11508181967729370 (-186525664841656365056 + 
      4336763373868946895 (1 - $CellContext`t[1])^Rational[11, 18]) (
       1 - $CellContext`t[1])^Rational[1, 4] $CellContext`t[1]^8 + 
    140597728635732304772710085730750 (1 - $CellContext`t[1])^
      Rational[31, 36] $CellContext`t[1]^9)],
  Editable->False]], "Print",
 CellChangeTimes->{3.822263937401795*^9, 3.822359526247398*^9, 
  3.822778968659823*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"95f3fc8e-c2a3-44f6-9978-544ddcbab49b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral #\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5774757640780493117306381461880832", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "326183338479872249900737551259726295781384346631263843044841727206\
636721581064192", "-", 
            RowBox[{
            "95814420249435342917873584081594976881173793532283322040533227738\
31549882321600512", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "+", 
            RowBox[{
            "87130589024669995870347675450185943697079632782811174708165559088\
53514644305739776", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "-", 
            RowBox[{
            "32016654659847637686092667028916152738282847621513240410441186708\
78881971127613305", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"23", "/", "36"}]]}], "+", 
            RowBox[{
            "37438652499814262234611200147727922964563164904672749312360438086\
50280487562409849", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "-", "808171505611435735694598669513940034970091129908663709435527\
9859072616469142437888"}], "-", 
            RowBox[{
            "22593415958562212757667751122815701256871459616199396794691451202\
328857733790433280", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "+", 
            RowBox[{
            "23682420826465968861490343017764016645995242202743332802314178350\
589030831847636992", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "-", 
            RowBox[{
            "10443311737832533475363879148548975816937363751244890563499297118\
168561193631752165", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"23", "/", "36"}]]}], "+", 
            RowBox[{
            "15676288731478789262324208844638400413882196489894115707528191629\
685539501291384835", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          RowBox[{"t", "[", "0", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "790183290928831272298058105342194099279815245999994491882645477440\
19089426365808640", "+", 
            RowBox[{
            "29640120965896531189004962679298954468676365491495953950859242927\
897253282326773760", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "-", 
            RowBox[{
            "54951572815686056059022540983159202807332790953049113390017749689\
723234600141979648", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{
            "33851763332805745749818369497266264177791554965480004992323273052\
276997369018978245", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"23", "/", "36"}]]}], "-", 
            RowBox[{
            "60630873997156601947235887371613264971376774611586856949886781572\
390383923964757920", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "2"]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "-", "162774090631342771475640781945760745447231813327490415925801\
59951301619920760995840"}], "+", 
            RowBox[{
            "57743053272637828100280422771974370850709424263773750913479213542\
55334528650313728", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "+", 
            RowBox[{
            "29210289289374544993063765735778278133494672833029449403533761865\
2205199698952192", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "-", 
            RowBox[{
            "24253649034524873259109064320588365096928635996398610849915475420\
81591940301312333", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"23", "/", "36"}]]}], "+", 
            RowBox[{
            "49983199480442086272518737477978625764364426048006988103594441258\
01470359207969504", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "3"]}], "-", 
         RowBox[{"94340", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "-", "292478390996088057330451061881050908756426425703831477494558\
159543425585643520"}], "+", 
            RowBox[{
            "20429602377547829985132625591902196467780374177369950218077861029\
2930713223168", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "-", 
            RowBox[{
            "89530803758481623628671011676601624277967384419617085620629759270\
639238217728", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{
            "16019282310825113029342184676516117481739125499374964138421078544\
83296368299", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "4"]}], "-", 
         RowBox[{"14924588", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "12942256179556528263222073945628899875020951087641923225630884099\
965059072", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "-", 
            RowBox[{
            "87420447294431418687748042833267446609808666649027306818255909206\
49097216", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{
            "44558766119723237515010550560403260579964134935890627543164881092\
7364901", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "5"]}], "-", 
         RowBox[{"51877867888", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "17454709439200599912616121139686633034993731025445906533077954592\
7680", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "-", 
            RowBox[{
            "11619368787320456724375350963755919911480063628402870073210498611\
9168", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{
            "41695917608086204981172939491222171567073725123265343578026786057\
65", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "6"]}], "-", 
         RowBox[{"86963442192", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "25821707459939090063597964296365426574558052605400229864252932096\
00", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "-", 
            RowBox[{
            "15699880150433067780480631889127675535168633707575628813037642634\
24", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{
            "25366960436572144975045970164817406783029470059194313306269815575\
", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "7"]}], "-", 
         RowBox[{"6076697344852530", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "228960018945403376553174620905544708604156136853891287941120", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "6"}]]}], "-", 
            RowBox[{
            "119214405321508948444960462700420014106276015300690517643264", 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"1", "/", "4"}]]}], "+", 
            RowBox[{
            "404021073712410487837337216133961327019412788011417241565", " ", 
             
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"31", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "8"]}], "+", 
         RowBox[{"370075371244087917232939479750", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "622257708363384222938414551698593611956224"}], "+", 
            
            RowBox[{"2726825726795406524030365569526404333789", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"t", "[", "0", "]"}]}], ")"}], 
              RowBox[{"25", "/", "36"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"t", "[", "0", "]"}]}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "9"]}], "+", 
         RowBox[{
         "71496586236249282521982443475255285150741298619890823495238586368000\
", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"t", "[", "0", "]"}]}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", 
          SuperscriptBox[
           RowBox[{"t", "[", "0", "]"}], "10"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
      "20055296543533721299714660295671735387613477968661546449840715389440363\
05703277309206860248107111742198984375", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"t", "[", "0", "]"}]}], ")"}], 
        RowBox[{"7", "/", "6"}]]}], ")"}]}], ")"}]}],
  SequenceForm[
  "Integral #", 4, " is done:\n", 
   Rational[5774757640780493117306381461880832, 
     2005529654353372129971466029567173538761347796866154644984071538944036305\
703277309206860248107111742198984375] (1 - $CellContext`t[0])^
    Rational[-7, 6] ((-3) (
      326183338479872249900737551259726295781384346631263843044841727206636721\
581064192 - 
      958144202494353429178735840815949768811737935322833220405332277383154988\
2321600512 (1 - $CellContext`t[0])^Rational[1, 6] + 
      871305890246699958703476754501859436970796327828111747081655590885351464\
4305739776 (1 - $CellContext`t[0])^Rational[1, 4] - 
      320166546598476376860926670289161527382828476215132404104411867087888197\
1127613305 (1 - $CellContext`t[0])^Rational[23, 36] + 
      374386524998142622346112001477279229645631649046727493123604380865028048\
7562409849 (1 - $CellContext`t[0])^Rational[31, 36]) + 
    3 (-8081715056114357356945986695139400349700911299086637094355279859072616\
469142437888 - 
      225934159585622127576677511228157012568714596161993967946914512023288577\
33790433280 (1 - $CellContext`t[0])^Rational[1, 6] + 
      236824208264659688614903430177640166459952422027433328023141783505890308\
31847636992 (1 - $CellContext`t[0])^Rational[1, 4] - 
      104433117378325334753638791485489758169373637512448905634992971181685611\
93631752165 (1 - $CellContext`t[0])^Rational[23, 36] + 
      156762887314787892623242088446384004138821964898941157075281916296855395\
01291384835 (1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0] + (
      790183290928831272298058105342194099279815245999994491882645477440190894\
26365808640 + 
      296401209658965311890049626792989544686763654914959539508592429278972532\
82326773760 (1 - $CellContext`t[0])^Rational[1, 6] - 
      549515728156860560590225409831592028073327909530491133900177496897232346\
00141979648 (1 - $CellContext`t[0])^Rational[1, 4] + 
      338517633328057457498183694972662641777915549654800049923232730522769973\
69018978245 (1 - $CellContext`t[0])^Rational[23, 36] - 
      606308739971566019472358873716132649713767746115868569498867815723903839\
23964757920 (1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^2 + 
    5 (-1627740906313427714756407819457607454472318133274904159258015995130161\
9920760995840 + 
      577430532726378281002804227719743708507094242637737509134792135425533452\
8650313728 (1 - $CellContext`t[0])^Rational[1, 6] + 
      292102892893745449930637657357782781334946728330294494035337618652205199\
698952192 (1 - $CellContext`t[0])^Rational[1, 4] - 
      242536490345248732591090643205883650969286359963986108499154754208159194\
0301312333 (1 - $CellContext`t[0])^Rational[23, 36] + 
      499831994804420862725187374779786257643644260480069881035944412580147035\
9207969504 (1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^3 - 
    94340 (-292478390996088057330451061881050908756426425703831477494558159543\
425585643520 + 
     2042960237754782998513262559190219646778037417736995021807786102929307132\
23168 (1 - $CellContext`t[0])^Rational[1, 6] - 
     8953080375848162362867101167660162427796738441961708562062975927063923821\
7728 (1 - $CellContext`t[0])^Rational[1, 4] + 
     1601928231082511302934218467651611748173912549937496413842107854483296368\
299 (1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^4 - 
    14924588 (
     1294225617955652826322207394562889987502095108764192322563088409996505907\
2 (1 - $CellContext`t[0])^Rational[1, 6] - 
     8742044729443141868774804283326744660980866664902730681825590920649097216\
 (1 - $CellContext`t[0])^Rational[1, 4] + 
     445587661197232375150105505604032605799641349358906275431648810927364901 \
(1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^5 - 
    51877867888 (
     174547094392005999126161211396866330349937310254459065330779545927680 (
        1 - $CellContext`t[0])^Rational[1, 6] - 
     116193687873204567243753509637559199114800636284028700732104986119168 (
       1 - $CellContext`t[0])^Rational[1, 4] + 
     4169591760808620498117293949122217156707372512326534357802678605765 (
        1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^6 - 
    86963442192 (
     2582170745993909006359796429636542657455805260540022986425293209600 (
        1 - $CellContext`t[0])^Rational[1, 6] - 
     1569988015043306778048063188912767553516863370757562881303764263424 (
       1 - $CellContext`t[0])^Rational[1, 4] + 
     25366960436572144975045970164817406783029470059194313306269815575 (
        1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^7 - 
    6076697344852530 (
     228960018945403376553174620905544708604156136853891287941120 (
        1 - $CellContext`t[0])^Rational[1, 6] - 
     119214405321508948444960462700420014106276015300690517643264 (
       1 - $CellContext`t[0])^Rational[1, 4] + 
     404021073712410487837337216133961327019412788011417241565 (
        1 - $CellContext`t[0])^Rational[31, 36]) $CellContext`t[0]^8 + 
    370075371244087917232939479750 \
(-622257708363384222938414551698593611956224 + 
      2726825726795406524030365569526404333789 (1 - $CellContext`t[0])^
        Rational[25, 36]) (1 - $CellContext`t[0])^
      Rational[1, 6] $CellContext`t[0]^9 + 
    71496586236249282521982443475255285150741298619890823495238586368000 (
       1 - $CellContext`t[0])^Rational[1, 6] $CellContext`t[0]^10)],
  Editable->False]], "Print",
 CellChangeTimes->{3.822263937401795*^9, 3.822359526247398*^9, 
  3.822779075414735*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"e4ab0d4d-f19f-4513-9a94-b61d3b667991"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.822264073292*^9, 3.822359764223796*^9, 
  3.822779075444693*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"edab6056-6588-4cff-a534-23eb5de31873"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Test the multidimensional integral representation of REM (Theorem 3(ii))\
\>", "Section",
 CellChangeTimes->{{3.61487889782653*^9, 3.614878911439457*^9}, {
   3.646397415773156*^9, 3.6463974173861856`*^9}, {3.822251002177657*^9, 
   3.822251002449831*^9}, {3.822315834648118*^9, 3.8223158410472803`*^9}, {
   3.822316103174382*^9, 3.822316106973629*^9}, {3.8223502534078693`*^9, 
   3.822350261414682*^9}, 
   3.822357559500939*^9},ExpressionUUID->"f58c22f1-efe9-4297-9050-\
80ac224a09ab"],

Cell["\<\
First, we define the integrand  as calG2, and then test it for matching  \
Theorem 4(ii) for various parameters.\
\>", "Text",
 CellChangeTimes->{{3.614897804967865*^9, 3.614897824590721*^9}, {
  3.822264720169875*^9, 3.822264723306222*^9}, {3.8223161401546907`*^9, 
  3.8223161891183357`*^9}},ExpressionUUID->"676a1dd7-2af2-4543-bad7-\
1ee3a8127b0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"calG2", "[", "par_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"U", "[", "m_", "]"}], ":=", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"u", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"U", "[", 
         RowBox[{"M", "[", "par", "]"}], "]"}], 
        RowBox[{"-", "1"}]], "*", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"U", "[", "h", "]"}], 
            RowBox[{
             RowBox[{"\[Rho]", "[", 
              RowBox[{"par", ",", "h"}], "]"}], "+", "1"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", "  ", 
               RowBox[{"U", "[", "h", "]"}]}]}], ")"}], 
            RowBox[{"1", "-", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"par", ",", "h"}], "]"}], "+", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{"par", ",", 
               RowBox[{"h", "-", "1"}]}], "]"}]}]]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"1", "-", 
              RowBox[{"u", "[", "h", "]"}]}], 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"U", "[", "h", "]"}]}]}]], ")"}], 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", 
             RowBox[{"h", "-", "1"}]}], "]"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", 
           RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "omits", " ", "a", " ", "factor", " ", "of", " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"par", ",", "0"}], "]"}]], 
     RowBox[{"R", "[", "par", "]"}]], " ", "that", " ", "is", " ", "not", " ",
     "needed", " ", "inside", " ", "the", " ", 
    RowBox[{"integrals", "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6148966742058983`*^9, 3.614896821223963*^9}, {
   3.614896927663294*^9, 3.614897086926002*^9}, {3.614897202837515*^9, 
   3.614897250572364*^9}, {3.6148975214115543`*^9, 3.614897536663643*^9}, {
   3.6148977505612783`*^9, 3.614897751149536*^9}, {3.646397423645752*^9, 
   3.6463975780377502`*^9}, {3.646401881766376*^9, 3.646401934644559*^9}, {
   3.646402758840377*^9, 3.646402773165605*^9}, {3.646402830601838*^9, 
   3.64640283290657*^9}, {3.646410940117115*^9, 3.646410951633266*^9}, {
   3.646411028378337*^9, 3.6464110471115913`*^9}, {3.646411815582922*^9, 
   3.646411853325007*^9}, {3.822315952519683*^9, 3.822315968913102*^9}, {
   3.822316005584868*^9, 3.822316037080276*^9}, {3.8223196043430357`*^9, 
   3.82231960591261*^9}, 3.8223196422223263`*^9, {3.8223206655520763`*^9, 
   3.8223206871405888`*^9}, {3.822349904203312*^9, 3.8223499237005587`*^9}, 
   3.822353090026688*^9, {3.8223531353220654`*^9, 3.8223531357055492`*^9}, 
   3.822353230480723*^9, {3.822353860011919*^9, 3.822353886676646*^9}, {
   3.822353999039164*^9, 3.822354006216483*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"c3f58776-a23f-44c5-8e52-9f2ae3fd62af"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"M", "=", "0"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"d4faffcc-7301-40f5-950f-d23cfa84a264"]], \
"Subsubsection",
 CellChangeTimes->{{3.8223219345423203`*^9, 
  3.822321945178084*^9}},ExpressionUUID->"19c83f0b-495d-47bb-bcf8-\
ce647c94dc32"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "0", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<Mathematica will compute a 0-dimensional integral as an iterated \
integral. This should be instantaneous.\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{"calG2", "[", "par", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "[", "counter", "]"}], ",", "0", ",", "1"}], "}"}], 
        ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"0", "<", 
           RowBox[{"u", "[", "counter", "]"}], "<", "1"}], "&&", 
          RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Integral #\>\"", ",", "counter", ",", "\"\< is done:\\n\>\"", ",", 
       "integrand"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"counter", ",", 
      RowBox[{"M", "[", "par", "]"}], ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"REM", "[", "par", "]"}], "\[Equal]", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], 
       RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
   3.614997141869061*^9}, {3.646401962029914*^9, 3.6464020015372953`*^9}, {
   3.64640203980171*^9, 3.64640205344322*^9}, 3.6464021559404497`*^9, 
   3.6464027929960527`*^9, 3.822250340300403*^9, {3.82231609381951*^9, 
   3.8223160939761887`*^9}, {3.822316197718051*^9, 3.8223162028029547`*^9}, 
   3.82231624426995*^9, {3.822316284257917*^9, 3.8223163234860067`*^9}, {
   3.8223163650048847`*^9, 3.822316365095416*^9}, {3.822319613497424*^9, 
   3.822319622115006*^9}, {3.822320034126223*^9, 3.822320086397872*^9}, 
   3.822320698677928*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"3b3d59a8-989c-444f-8408-fb7eac2e3a28"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["7", "12"]},
     {"4"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6149970992933598`*^9, 3.6149971446740522`*^9}, 
   3.642854924780345*^9, {3.646402035226898*^9, 3.646402056326572*^9}, 
   3.646402157310705*^9, 3.646402793963469*^9, 3.646402836340047*^9, 
   3.646410959159582*^9, 3.646411060933654*^9, 3.646411858993438*^9, 
   3.81924231198808*^9, 3.820410548046484*^9, 3.822316210082703*^9, 
   3.8223162461426563`*^9, {3.822316301780447*^9, 3.8223163296400623`*^9}, 
   3.8223163661561203`*^9, {3.822319628546413*^9, 3.822319648707652*^9}, 
   3.822320023125841*^9, {3.822320067131578*^9, 3.822320091189394*^9}, {
   3.822320707589813*^9, 3.822320711084421*^9}, 3.8223556425052767`*^9, 
   3.8223597642874117`*^9, 3.82277907550206*^9},
 CellLabel->
  "Out[110]//MatrixForm=",ExpressionUUID->"9e9135ed-ef81-46ab-8864-\
adaa360f92e2"],

Cell[BoxData["\<\"Mathematica will compute a 0-dimensional integral as an \
iterated integral. This should be instantaneous.\"\>"], "Print",
 CellChangeTimes->{{3.6149970992884293`*^9, 3.614997144668067*^9}, 
   3.642854924771143*^9, {3.6464020352180643`*^9, 3.646402056317622*^9}, 
   3.6464021573023243`*^9, 3.6464027939539337`*^9, 3.646402836331949*^9, 
   3.646410959151225*^9, 3.646411060924382*^9, 3.646411858982802*^9, 
   3.819242311987207*^9, 3.820410548045265*^9, 3.8223162100801764`*^9, 
   3.822316246140992*^9, {3.82231630177837*^9, 3.8223163296384*^9}, 
   3.822316366149498*^9, {3.8223196284561987`*^9, 3.82231964868725*^9}, 
   3.8223200231237593`*^9, {3.822320067129726*^9, 3.822320091191387*^9}, {
   3.82232070759228*^9, 3.82232071108661*^9}, 3.822355642508573*^9, 
   3.822359764288064*^9, 3.8227790755031767`*^9},
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"b2758e3e-d968-44f4-a36a-cfbee074ee01"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6149970992933598`*^9, 3.6149971446740522`*^9}, 
   3.642854924780345*^9, {3.646402035226898*^9, 3.646402056326572*^9}, 
   3.646402157310705*^9, 3.646402793963469*^9, 3.646402836340047*^9, 
   3.646410959159582*^9, 3.646411060933654*^9, 3.646411858993438*^9, 
   3.81924231198808*^9, 3.820410548046484*^9, 3.822316210082703*^9, 
   3.8223162461426563`*^9, {3.822316301780447*^9, 3.8223163296400623`*^9}, 
   3.8223163661561203`*^9, {3.822319628546413*^9, 3.822319648707652*^9}, 
   3.822320023125841*^9, {3.822320067131578*^9, 3.822320091189394*^9}, {
   3.822320707589813*^9, 3.822320711084421*^9}, 3.8223556425052767`*^9, 
   3.8223597642874117`*^9, 3.822779075524934*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"1c7073ab-2c8e-4b9d-bda2-35d44acf5ca8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"M", "=", "1"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8cde2931-52b8-4685-8a1e-11b5adfffd67"]], \
"Subsubsection",
 CellChangeTimes->{{3.822321952300259*^9, 
  3.8223219539350224`*^9}},ExpressionUUID->"b6488683-c80f-4f19-a588-\
a6c246714486"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "1", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<Mathematica will compute a 1-dimensional integral as an iterated \
integral. This can take a few seconds.\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{"calG2", "[", "par", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"integrand", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{"integrand", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "[", "counter", "]"}], ",", "0", ",", "1"}], "}"}], 
        ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"0", "<", 
           RowBox[{"u", "[", "counter", "]"}], "<", "1"}], "&&", 
          RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Integral is done:\\n\>\"", ",", "integrand"}], "]"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"counter", ",", 
      RowBox[{"M", "[", "par", "]"}], ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"REM", "[", "par", "]"}], "\[Equal]", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], 
       RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
   3.614997141869061*^9}, {3.614997178800172*^9, 3.614997190148122*^9}, {
   3.646402128814561*^9, 3.646402144024146*^9}, 3.646402182428114*^9, {
   3.6464022758739643`*^9, 3.6464022794075403`*^9}, {3.64640232612808*^9, 
   3.646402356875988*^9}, {3.646402482818323*^9, 3.6464024863198223`*^9}, {
   3.6464025604291897`*^9, 3.646402562828383*^9}, {3.646402602604151*^9, 
   3.6464026181944017`*^9}, {3.6464026701871147`*^9, 3.646402671543789*^9}, {
   3.6464027222339582`*^9, 3.646402743982142*^9}, 3.6464027842775927`*^9, 
   3.8222503403023777`*^9, {3.822316340102845*^9, 3.8223163544413853`*^9}, {
   3.822319656038953*^9, 3.822319660716943*^9}, {3.822320099810186*^9, 
   3.82232013225839*^9}, {3.8223207184536667`*^9, 3.822320742886125*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"53432dea-a059-4a0f-b088-8216cf596023"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "5"], 
      FractionBox["2", "5"]},
     {"0", "9"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.614997195771494*^9, 3.642854932757962*^9, {3.646402167977219*^9, 
   3.646402189948615*^9}, 3.64640228187566*^9, 3.646402357452868*^9, 
   3.646402489305875*^9, 3.646402564334269*^9, 3.64640261914014*^9, 
   3.646402672419599*^9, {3.646402723142849*^9, 3.646402745010388*^9}, 
   3.6464027977656527`*^9, 3.646402837708582*^9, 3.646410960973794*^9, 
   3.646411062646509*^9, 3.646411860354397*^9, 3.819242311995472*^9, 
   3.820410548092813*^9, {3.82231634822941*^9, 3.822316371266389*^9}, 
   3.822319665041802*^9, {3.8223201217026653`*^9, 3.822320142903729*^9}, {
   3.822320720676264*^9, 3.8223207433740788`*^9}, 3.822355647662619*^9, 
   3.822359764310067*^9, 3.822779075537065*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"ed3f9128-d98c-4aef-98c0-\
dbfae7cfb501"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Mathematica will compute a 1-dimensional integral as an \
iterated integral. This can take a few seconds.\"\>"], "Print",
 CellChangeTimes->{
  3.614997195766*^9, 3.6428549327461767`*^9, {3.6464021679681387`*^9, 
   3.6464021899394693`*^9}, 3.646402281863216*^9, 3.646402357443174*^9, 
   3.64640248929635*^9, 3.646402564324988*^9, 3.646402619130789*^9, 
   3.6464026724101467`*^9, {3.646402723133181*^9, 3.646402744997406*^9}, 
   3.64640279775823*^9, 3.6464028376998053`*^9, 3.6464109609647827`*^9, 
   3.646411062636944*^9, 3.646411860344549*^9, 3.819242311993823*^9, 
   3.820410548091148*^9, {3.822316344858687*^9, 3.822316368136702*^9}, 
   3.822319661422632*^9, {3.8223201217062073`*^9, 3.822320142905697*^9}, {
   3.8223207206784983`*^9, 3.8223207433761168`*^9}, 3.822355647664857*^9, 
   3.822359764310746*^9, 3.822779075538175*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"9b1008a6-652f-4112-b3eb-302b39356aa6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integral is done:\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16721276", " ", 
       SuperscriptBox["z", "10"]}]], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9765625", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}], 
            RowBox[{"1", "/", "5"}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          RowBox[{"1", "/", "5"}]], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1953125", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"1171875", "+", 
              RowBox[{"11", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"78125", "+", 
                 RowBox[{"2", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{"31250", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"26250", "+", 
                    RowBox[{"13", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1750", "+", 
                    RowBox[{"31", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "+", 
                    RowBox[{"41", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "Integral is done:\n", 
   Rational[-5, 16721276] $CellContext`z^(-10) (
    9765625 (-1 + (1 - $CellContext`z)^Rational[1, 5]) + (1 - $CellContext`z)^
      Rational[1, 5] $CellContext`z (
      1953125 + $CellContext`z (1171875 + 
        11 $CellContext`z (78125 + 
          2 $CellContext`z (
            31250 + $CellContext`z (26250 + 
              13 $CellContext`z (1750 + 
                31 $CellContext`z (
                  50 + $CellContext`z (45 + 41 $CellContext`z)))))))))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.614997195766*^9, 3.6428549327461767`*^9, {3.6464021679681387`*^9, 
   3.6464021899394693`*^9}, 3.646402281863216*^9, 3.646402357443174*^9, 
   3.64640248929635*^9, 3.646402564324988*^9, 3.646402619130789*^9, 
   3.6464026724101467`*^9, {3.646402723133181*^9, 3.646402744997406*^9}, 
   3.64640279775823*^9, 3.6464028376998053`*^9, 3.6464109609647827`*^9, 
   3.646411062636944*^9, 3.646411860344549*^9, 3.819242311993823*^9, 
   3.820410548091148*^9, {3.822316344858687*^9, 3.822316368136702*^9}, 
   3.822319661422632*^9, {3.8223201217062073`*^9, 3.822320142905697*^9}, {
   3.8223207206784983`*^9, 3.8223207433761168`*^9}, 3.822355647664857*^9, 
   3.822359764310746*^9, 3.822779076955777*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"5884826b-5d82-41b8-8933-4c7e9677b0bf"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.614997195771494*^9, 3.642854932757962*^9, {3.646402167977219*^9, 
   3.646402189948615*^9}, 3.64640228187566*^9, 3.646402357452868*^9, 
   3.646402489305875*^9, 3.646402564334269*^9, 3.64640261914014*^9, 
   3.646402672419599*^9, {3.646402723142849*^9, 3.646402745010388*^9}, 
   3.6464027977656527`*^9, 3.646402837708582*^9, 3.646410960973794*^9, 
   3.646411062646509*^9, 3.646411860354397*^9, 3.819242311995472*^9, 
   3.820410548092813*^9, {3.82231634822941*^9, 3.822316371266389*^9}, 
   3.822319665041802*^9, {3.8223201217026653`*^9, 3.822320142903729*^9}, {
   3.822320720676264*^9, 3.8223207433740788`*^9}, 3.822355647662619*^9, 
   3.822359764310067*^9, 3.82277907730933*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"a19b7174-1301-4097-9244-48b12d1762ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"M", "=", "2"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"2c59df94-0000-408d-a09f-adf08da8c814"]], \
"Subsubsection",
 CellChangeTimes->{{3.822321963214655*^9, 3.822321974444335*^9}, {
  3.822355789660358*^9, 
  3.82235579362541*^9}},ExpressionUUID->"43b53f79-4dad-428e-a1e9-\
8a8420244a56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"1", "/", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Mathematica will compute a 2-dimensional integral of\\n\>\"", ",", 
     RowBox[{"calG2", "[", "par", "]"}], ",", 
     "\"\<as an iterated integral with z held as a parameter (real and \
between 0 and 1). The run-time varies tremendously with the specific \
parameters, and often takes more than a few minutes.\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "=", " ", 
    RowBox[{"calG2", "[", "par", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "1", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<First integration complete. Now integrating\\n\>\"", ",", 
     "integrand", ",", "\"\<\\nwith respect to u[1].\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<Second integration complete. Now checking to see if the result \
agrees with our REM function.\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"REM", "[", "par", "]"}], "\[Equal]", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], 
       RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
   3.614997141869061*^9}, {3.614997178800172*^9, 3.614997190148122*^9}, {
   3.646402128814561*^9, 3.646402144024146*^9}, 3.646402182428114*^9, {
   3.6464022758739643`*^9, 3.6464022794075403`*^9}, {3.64640232612808*^9, 
   3.646402356875988*^9}, {3.646402482818323*^9, 3.6464024863198223`*^9}, {
   3.6464025604291897`*^9, 3.646402562828383*^9}, {3.646402602604151*^9, 
   3.6464026181944017`*^9}, {3.6464026701871147`*^9, 3.646402671543789*^9}, {
   3.6464027222339582`*^9, 3.646402743982142*^9}, 3.6464027842775927`*^9, 
   3.8222503403023777`*^9, {3.822316340102845*^9, 3.8223163544413853`*^9}, {
   3.822319656038953*^9, 3.822319660716943*^9}, {3.822320099810186*^9, 
   3.822320167909031*^9}, {3.822320221224291*^9, 3.822320379061618*^9}, 
   3.822320756138544*^9, {3.8223210268053513`*^9, 3.82232107815761*^9}, {
   3.822321137982053*^9, 3.822321265520897*^9}, {3.822321887672117*^9, 
   3.8223219126047573`*^9}, {3.822322063446022*^9, 3.8223221162728577`*^9}, {
   3.822322166296289*^9, 3.822322181206633*^9}, 3.8223556641070232`*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"5e0c6c34-6418-47ca-a2fb-2a1e44143af6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", "3"], 
      FractionBox["1", "5"]},
     {"1", "2", "3"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.82232019006736*^9, 3.8223203312050257`*^9, 3.822320470066477*^9, 
   3.822320763307438*^9, 3.822321083757407*^9, 3.822321233197719*^9, 
   3.8223212934816236`*^9, {3.822322071233197*^9, 3.822322081784107*^9}, 
   3.8223221866043787`*^9, 3.8223556670592127`*^9, 3.822359765433272*^9, 
   3.8227790773512697`*^9},
 CellLabel->
  "Out[120]//MatrixForm=",ExpressionUUID->"8e8a812a-f3d7-4558-8f7d-\
ef42c77efe17"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a 2-dimensional integral of\\n\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "1", "]"}], "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "2", "]"}], "3"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
      RowBox[{"5", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
      RowBox[{"47", "/", "15"}]]}]], 
   "\[InvisibleSpace]", "\<\"as an iterated integral with z held as a \
parameter (real and between 0 and 1). The run-time varies tremendously with \
the specific parameters, and often takes more than a few minutes.\"\>"}],
  SequenceForm[
  "Mathematica will compute a 2-dimensional integral of\n", (
    1 - $CellContext`u[
    1]) $CellContext`u[1]^6 (1 - $CellContext`z $CellContext`u[1])^
    Rational[-5, 3] (1 - $CellContext`u[2])^2 $CellContext`u[2]^3 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
    Rational[-47, 15], 
   "as an iterated integral with z held as a parameter (real and between 0 \
and 1). The run-time varies tremendously with the specific parameters, and \
often takes more than a few minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.822320190071932*^9, 3.82232033120781*^9, 3.822320470069027*^9, 
   3.82232076331033*^9, 3.822321083761528*^9, 3.822321233200363*^9, 
   3.8223212934845467`*^9, {3.8223220712364683`*^9, 3.822322081786859*^9}, 
   3.822322186607627*^9, 3.822355667061809*^9, 3.822359765434309*^9, 
   3.822779077352757*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"af264b8f-8ad0-4ebb-b200-5da2e369ffd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"First integration complete. Now integrating\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3375", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"50625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z", " ", 
                RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
             RowBox[{"2", "/", "15"}]]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1350", " ", 
             RowBox[{"(", 
              RowBox[{"48", "-", 
               RowBox[{"43", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
                 RowBox[{"2", "/", "15"}]]}]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"u", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"272", " ", "z", " ", 
                RowBox[{"u", "[", "1", "]"}]}], "+", 
               RowBox[{"45", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "408"}], "+", 
                  RowBox[{"301", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
                    RowBox[{"2", "/", "15"}]]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2128672", " ", 
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
        RowBox[{"9", "/", "5"}]]}], ")"}]}], ")"}], 
   "\[InvisibleSpace]", "\<\"\\nwith respect to u[1].\"\>"}],
  SequenceForm[
  "First integration complete. Now integrating\n", 
   Rational[3375, 2128672] $CellContext`z^(-6) (-1 + $CellContext`u[1]) (
     1 - $CellContext`z $CellContext`u[1])^Rational[-9, 5] (
    50625 (-1 + (1 - $CellContext`z $CellContext`u[1])^
       Rational[2, 15]) + $CellContext`z $CellContext`u[1] (
      1350 (48 - 43 (1 - $CellContext`z $CellContext`u[1])^
         Rational[2, 15]) + $CellContext`z $CellContext`u[1] (
        272 $CellContext`z $CellContext`u[1] + 
        45 (-408 + 
          301 (1 - $CellContext`z $CellContext`u[1])^Rational[2, 15])))), 
   "\nwith respect to u[1]."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.822320190071932*^9, 3.82232033120781*^9, 3.822320470069027*^9, 
   3.82232076331033*^9, 3.822321083761528*^9, 3.822321233200363*^9, 
   3.8223212934845467`*^9, {3.8223220712364683`*^9, 3.822322081786859*^9}, 
   3.822322186607627*^9, 3.822355667061809*^9, 3.822359765434309*^9, 
   3.822779080469204*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"9365c94c-3a1f-4263-98e3-a9bb7b42c61b"],

Cell[BoxData["\<\"Second integration complete. Now checking to see if the \
result agrees with our REM function.\"\>"], "Print",
 CellChangeTimes->{
  3.822320190071932*^9, 3.82232033120781*^9, 3.822320470069027*^9, 
   3.82232076331033*^9, 3.822321083761528*^9, 3.822321233200363*^9, 
   3.8223212934845467`*^9, {3.8223220712364683`*^9, 3.822322081786859*^9}, 
   3.822322186607627*^9, 3.822355667061809*^9, 3.822359765434309*^9, 
   3.822779090717579*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"03a5fa22-1e8c-42c5-91b6-2b0237df6d04"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.82232019006736*^9, 3.8223203312050257`*^9, 3.822320470066477*^9, 
   3.822320763307438*^9, 3.822321083757407*^9, 3.822321233197719*^9, 
   3.8223212934816236`*^9, {3.822322071233197*^9, 3.822322081784107*^9}, 
   3.8223221866043787`*^9, 3.8223556670592127`*^9, 3.822359765433272*^9, 
   3.822779091043627*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"b42b2bf8-5d9b-41c8-bb3a-d890fd6ed352"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "2", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Mathematica will compute a 2-dimensional integral of\\n\>\"", ",", 
     RowBox[{"calG2", "[", "par", "]"}], ",", 
     "\"\<as an iterated integral with z held as a parameter (real and \
between 0 and 1). The run-time varies tremendously with the specific \
parameters, and often takes more than a few minutes.\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "=", " ", 
    RowBox[{"calG2", "[", "par", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "1", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<First integration complete. Now integrating\\n\>\"", ",", 
     "integrand", ",", "\"\<\\nwith respect to u[1].\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<Second integration complete. Now checking to see if the result \
agrees with our REM function.\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"REM", "[", "par", "]"}], "\[Equal]", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], 
       RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
   3.614997141869061*^9}, {3.614997178800172*^9, 3.614997190148122*^9}, {
   3.646402128814561*^9, 3.646402144024146*^9}, 3.646402182428114*^9, {
   3.6464022758739643`*^9, 3.6464022794075403`*^9}, {3.64640232612808*^9, 
   3.646402356875988*^9}, {3.646402482818323*^9, 3.6464024863198223`*^9}, {
   3.6464025604291897`*^9, 3.646402562828383*^9}, {3.646402602604151*^9, 
   3.6464026181944017`*^9}, {3.6464026701871147`*^9, 3.646402671543789*^9}, {
   3.6464027222339582`*^9, 3.646402743982142*^9}, 3.6464027842775927`*^9, 
   3.8222503403023777`*^9, {3.822316340102845*^9, 3.8223163544413853`*^9}, {
   3.822319656038953*^9, 3.822319660716943*^9}, {3.822320099810186*^9, 
   3.822320167909031*^9}, {3.822320221224291*^9, 3.822320379061618*^9}, 
   3.822320756138544*^9, {3.8223210268053513`*^9, 3.82232107815761*^9}, {
   3.822321137982053*^9, 3.822321265520897*^9}, {3.822321887672117*^9, 
   3.8223219126047573`*^9}, {3.822322063446022*^9, 3.8223221162728577`*^9}, {
   3.822322166296289*^9, 3.822322181206633*^9}, 3.8223556641070232`*^9, {
   3.822355730891046*^9, 3.822355733950717*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ccfdc69b-7891-4324-b912-14fa3b31e8c2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["7", "13"], 
      FractionBox["8", "15"], 
      FractionBox["9", "8"]},
     {"1", "2", "6"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.822355740297014*^9, 3.8223597786938477`*^9, 
  3.822779091093994*^9},
 CellLabel->
  "Out[128]//MatrixForm=",ExpressionUUID->"98b899f8-bfed-4f05-a7dd-\
249001426d3d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a 2-dimensional integral of\\n\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "1", "]"}], "9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "2", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "2", "]"}], "6"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
      RowBox[{"391", "/", "195"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
      RowBox[{"289", "/", "120"}]]}]], 
   "\[InvisibleSpace]", "\<\"as an iterated integral with z held as a \
parameter (real and between 0 and 1). The run-time varies tremendously with \
the specific parameters, and often takes more than a few minutes.\"\>"}],
  SequenceForm[
  "Mathematica will compute a 2-dimensional integral of\n", (
    1 - $CellContext`u[
    1]) $CellContext`u[1]^9 (1 - $CellContext`z $CellContext`u[1])^
    Rational[-391, 195] (1 - $CellContext`u[2])^2 $CellContext`u[2]^6 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
    Rational[-289, 120], 
   "as an iterated integral with z held as a parameter (real and between 0 \
and 1). The run-time varies tremendously with the specific parameters, and \
often takes more than a few minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822359778695924*^9, 
  3.822779091096784*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"e2e56893-bb44-4276-99b9-3a624cf7b478"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"First integration complete. Now integrating\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3456000", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8599633920000000", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"49", "/", "120"}]]}], ")"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "125411328000000"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "141"}], "+", 
                RowBox[{"113", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
                  RowBox[{"49", "/", "120"}]]}]}], ")"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"u", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"821145600000", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12675"}], "+", 
                   RowBox[{"6893", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
                    RowBox[{"49", "/", "120"}]]}]}], ")"}]}], "+", 
                RowBox[{"1183", " ", "z", " ", 
                 RowBox[{"u", "[", "1", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"972518400000", "+", 
                   RowBox[{"71", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1578528000", "+", 
                    RowBox[{"191", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1920240", "+", 
                    RowBox[{"311", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1729", "+", 
                    RowBox[{"431", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"628875567583375024913", " ", 
        SuperscriptBox["z", "9"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"z", " ", 
            RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
         RowBox[{"251", "/", "104"}]]}], ")"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"\\nwith respect to u[1].\"\>"}],
  SequenceForm[
  "First integration complete. Now integrating\n", 
   Rational[-3456000, 
     628875567583375024913] $CellContext`z^(-9) (-1 + $CellContext`u[1]) (
     1 - $CellContext`z $CellContext`u[1])^Rational[-251, 104] (
    8599633920000000 (-1 + (1 - $CellContext`z $CellContext`u[1])^
       Rational[49, 120]) + $CellContext`z $CellContext`u[
      1] ((-125411328000000) (-141 + 
        113 (1 - $CellContext`z $CellContext`u[1])^
          Rational[49, 120]) + $CellContext`z $CellContext`u[1] (
        821145600000 (-12675 + 
          6893 (1 - $CellContext`z $CellContext`u[1])^Rational[49, 120]) + 
        1183 $CellContext`z $CellContext`u[1] (972518400000 + 
          71 $CellContext`z $CellContext`u[1] (1578528000 + 
            191 $CellContext`z $CellContext`u[1] (1920240 + 
              311 $CellContext`z $CellContext`u[1] (1729 + 
                431 $CellContext`z $CellContext`u[1]))))))), 
   "\nwith respect to u[1]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822359778695924*^9, 
  3.82277909636241*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"301354c7-b28e-45b4-a4d8-cbfa59718fe9"],

Cell[BoxData["\<\"Second integration complete. Now checking to see if the \
result agrees with our REM function.\"\>"], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822359778695924*^9, 
  3.822779110103092*^9},
 CellLabel->
  "During evaluation of \
In[128]:=",ExpressionUUID->"7daeb6c4-71b5-4f6e-9d37-a7c2b255816e"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.822355740297014*^9, 3.8223597786938477`*^9, 
  3.822779140976244*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"33c2ad67-3942-4ae3-bb49-7788c3e89fc0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"M", "=", "3"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"32d4e067-75ff-4809-b4b1-1fea076cdb36"]], \
"Subsubsection",
 CellChangeTimes->{{3.822321963214655*^9, 3.822321974444335*^9}, {
  3.822355789660358*^9, 3.8223558163726473`*^9}, {3.822356256272973*^9, 
  3.822356256273016*^9}},ExpressionUUID->"5ab194d8-6c38-450b-94b4-\
2a1647ce50c7"],

Cell["\<\
As the dimension increases,  the burden of checking to see if  the expression \
arising from the integral is the same as that arising  from Theorem 4(ii) is \
increasingly time consuming. Here, we evaluate the two expressions at  \
several values  numerically  (using ball arithmetic) and check that they are \
extremely  close.\
\>", "Text",
 CellChangeTimes->{{3.822357290409494*^9, 
  3.822357388536367*^9}},ExpressionUUID->"b410c040-de7d-4233-bfa5-\
df4554859aa5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "3", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Mathematica will compute a 3-dimensional integral of\\n\>\"", ",", 
     RowBox[{"calG2", "[", "par", "]"}], ",", 
     "\"\<as an iterated integral with z held as a parameter (real and \
between 0 and 1). The run-time varies tremendously with the specific \
parameters, and often takes more than a few minutes.\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "=", " ", 
    RowBox[{"calG2", "[", "par", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "2", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "1", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<First integration complete. Now integrating\\n\>\"", ",", 
     "integrand", ",", "\"\<\\nwith respect to u[2].\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "1", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Second integration complete. Now integrating\\n\>\"", ",", 
     "integrand", ",", "\"\<\\nwith respect to u[1].\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<Third integration complete. Now checking to see if the result agrees \
with our REM function.\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"table1", "=", 
   RowBox[{
    RowBox[{"REM", "[", "par", "]"}], "/.", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "E"}], ",", 
       RowBox[{"E", "-", "2"}], ",", 
       RowBox[{"\[Pi]", "-", "3"}], ",", "EulerGamma"}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"table2", "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"par", ",", "0"}], "]"}]], 
       RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "E"}], ",", 
        RowBox[{"E", "-", "2"}], ",", 
        RowBox[{"\[Pi]", "-", "3"}], ",", "EulerGamma"}], "}"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"table1", ",", "10"}], "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{"table2", ",", "10"}], "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"table1", "-", "table2"}], ",", "20"}], "]"}]}], "}"}]}], "Input",\

 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
   3.614997141869061*^9}, {3.614997178800172*^9, 3.614997190148122*^9}, {
   3.646402128814561*^9, 3.646402144024146*^9}, 3.646402182428114*^9, {
   3.6464022758739643`*^9, 3.6464022794075403`*^9}, {3.64640232612808*^9, 
   3.646402356875988*^9}, {3.646402482818323*^9, 3.6464024863198223`*^9}, {
   3.6464025604291897`*^9, 3.646402562828383*^9}, {3.646402602604151*^9, 
   3.6464026181944017`*^9}, {3.6464026701871147`*^9, 3.646402671543789*^9}, {
   3.6464027222339582`*^9, 3.646402743982142*^9}, 3.6464027842775927`*^9, 
   3.8222503403023777`*^9, {3.822316340102845*^9, 3.8223163544413853`*^9}, {
   3.822319656038953*^9, 3.822319660716943*^9}, {3.822320099810186*^9, 
   3.822320167909031*^9}, {3.822320221224291*^9, 3.822320379061618*^9}, 
   3.822320756138544*^9, {3.8223210268053513`*^9, 3.82232107815761*^9}, {
   3.822321137982053*^9, 3.822321265520897*^9}, {3.822321887672117*^9, 
   3.8223219126047573`*^9}, {3.822322063446022*^9, 3.8223221162728577`*^9}, {
   3.822322166296289*^9, 3.822322181206633*^9}, 3.8223556641070232`*^9, {
   3.822355730891046*^9, 3.822355733950717*^9}, {3.822355826577017*^9, 
   3.82235588555687*^9}, {3.822356295526531*^9, 3.822356299131344*^9}, {
   3.822356448064966*^9, 3.822356448247136*^9}, {3.822357178854775*^9, 
   3.822357284272463*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"57ad5a5f-7805-41ee-a7c1-4f443654b3ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["7", "18"], 
      FractionBox["2", "5"], 
      FractionBox["7", "11"], 
      FractionBox["5", "18"]},
     {"7", "4", "7", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.822355740297014*^9, 3.822355895004888*^9, 
  3.822356449561947*^9, 3.822359850455707*^9, 3.822779141031176*^9},
 CellLabel->
  "Out[136]//MatrixForm=",ExpressionUUID->"b1ce6d98-480d-4001-97c5-\
afd64d868e22"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a 3-dimensional integral of\\n\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], "7"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "1", "]"}], "15"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "2", "]"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "2", "]"}], "10"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "3", "]"}]}], ")"}], "7"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "3", "]"}], "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
      RowBox[{"719", "/", "90"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
      RowBox[{"262", "/", "55"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"u", "[", "3", "]"}]}]}], ")"}], 
      RowBox[{"1655", "/", "198"}]]}]], 
   "\[InvisibleSpace]", "\<\"as an iterated integral with z held as a \
parameter (real and between 0 and 1). The run-time varies tremendously with \
the specific parameters, and often takes more than a few minutes.\"\>"}],
  SequenceForm[
  "Mathematica will compute a 3-dimensional integral of\n", (
     1 - $CellContext`u[1])^7 $CellContext`u[1]^15 (
     1 - $CellContext`z $CellContext`u[1])^
    Rational[-719, 90] (1 - $CellContext`u[2])^4 $CellContext`u[2]^10 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
    Rational[-262, 55] (1 - $CellContext`u[3])^7 $CellContext`u[3]^2 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2] $CellContext`u[
      3])^Rational[-1655, 198], 
   "as an iterated integral with z held as a parameter (real and between 0 \
and 1). The run-time varies tremendously with the specific parameters, and \
often takes more than a few minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822355895008346*^9, 
  3.822356449566337*^9, 3.8223598504567757`*^9, 3.82277914103288*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"ae060f7f-8617-45e7-8185-fb47911bc77d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"First integration complete. Now integrating\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"15524784", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"u", "[", "1", "]"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"61847382573437902848", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z", " ", 
                RowBox[{"u", "[", "1", "]"}], " ", 
                RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
             RowBox[{"71", "/", "198"}]]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"u", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "34706724227518464"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2914"}], "+", 
               RowBox[{"2275", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
                 RowBox[{"71", "/", "198"}]]}]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"u", "[", "1", "]"}], " ", 
             RowBox[{"u", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21910810749696", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1834363"}], "+", 
                  RowBox[{"866775", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
                    RowBox[{"71", "/", "198"}]]}]}], ")"}]}], "+", 
               RowBox[{"586105", " ", "z", " ", 
                RowBox[{"u", "[", "1", "]"}], " ", 
                RowBox[{"u", "[", "2", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
                 RowBox[{"71", "/", "198"}]], " ", 
                RowBox[{"(", 
                 RowBox[{"2766516508800", "+", 
                  RowBox[{"269", " ", "z", " ", 
                   RowBox[{"u", "[", "1", "]"}], " ", 
                   RowBox[{"u", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2328717600", "+", 
                    RowBox[{"467", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1411344", "+", 
                    RowBox[{"95", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4158", "+", 
                    RowBox[{"863", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"11748425132689263926264825", " ", 
       SuperscriptBox["z", "10"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
        RowBox[{"719", "/", "90"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
        RowBox[{"461", "/", "90"}]]}], ")"}]}], ")"}], 
   "\[InvisibleSpace]", "\<\"\\nwith respect to u[2].\"\>"}],
  SequenceForm[
  "First integration complete. Now integrating\n", 
   Rational[15524784, 
     11748425132689263926264825] $CellContext`z^(-10) (-1 + $CellContext`u[
      1])^7 $CellContext`u[1]^5 (1 - $CellContext`z $CellContext`u[1])^
    Rational[-719, 90] (-1 + $CellContext`u[2])^4 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
    Rational[-461, 90] (
    61847382573437902848 (-1 + (
        1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
       Rational[71, 198]) + $CellContext`z $CellContext`u[1] $CellContext`u[
      2] ((-34706724227518464) (-2914 + 
        2275 (1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
          Rational[71, 198]) + $CellContext`z $CellContext`u[
        1] $CellContext`u[2] (
        21910810749696 (-1834363 + 
          866775 (1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
            Rational[71, 198]) + 
        586105 $CellContext`z $CellContext`u[1] $CellContext`u[
          2] (1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
          Rational[71, 198] (2766516508800 + 
          269 $CellContext`z $CellContext`u[1] $CellContext`u[2] (2328717600 + 
            467 $CellContext`z $CellContext`u[1] $CellContext`u[2] (1411344 + 
              95 $CellContext`z $CellContext`u[1] $CellContext`u[2] (4158 + 
                863 $CellContext`z $CellContext`u[1] $CellContext`u[2]))))))),
    "\nwith respect to u[2]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822355895008346*^9, 
  3.822356449566337*^9, 3.8223598504567757`*^9, 3.8227791488328457`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"8ec3477f-300e-43a0-b518-8b7fb631c804"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Second integration complete. Now integrating\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"197307606375", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "1", "]"}]}], ")"}], "7"], " ", 
        RowBox[{"(", 
         RowBox[{"73977026796418128567202694052207010315763712", "-", 
          RowBox[{"79950088735711230392452440793521444091796875", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"11", "/", "90"}]]}], "+", 
          RowBox[{"5973061939293101825249746741314433776033163", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"71", "/", "198"}]]}], "+", 
          RowBox[{"2108072410012106239779676757541108410685", " ", 
           SuperscriptBox["z", "5"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"71", "/", "198"}]]}], "+", 
          RowBox[{"74237858684875048723350317719758716150", " ", 
           SuperscriptBox["z", "6"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"71", "/", "198"}]]}], "+", 
          RowBox[{"2376325882305643832800210386665617650", " ", 
           SuperscriptBox["z", "7"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"71", "/", "198"}]]}], "+", 
          RowBox[{"31481125997696375", " ", 
           SuperscriptBox["z", "4"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"11", "/", "90"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15911656579259960794187500"}], "+", 
             RowBox[{"6564421609206995987227401", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"z", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
               RowBox[{"13", "/", "55"}]]}]}], ")"}]}], "-", 
          RowBox[{"4634859729500", " ", 
           SuperscriptBox["z", "3"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"z", " ", 
               RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
            RowBox[{"11", "/", "90"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1843073131916883485336239375000"}], "+", 
             RowBox[{"1021857340348927647441625763993", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"z", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
               RowBox[{"13", "/", "55"}]]}]}], ")"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "180514145334086420153026701258128874509697024"}], 
             "+", 
             RowBox[{"225815592360437337665757133093044261718750000", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"z", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
               RowBox[{"11", "/", "90"}]]}], "-", 
             RowBox[{"52931268994605470774874962383248185940987975", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"z", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
               RowBox[{"71", "/", "198"}]]}]}], ")"}]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "1", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2543928673490979973471583406724782920564736", "-", 
             RowBox[{"3687079024283128520942553000509612646484375", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"z", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
               RowBox[{"11", "/", "90"}]]}], "+", 
             RowBox[{"1262614791356999063996535806044623603048450", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"z", " ", 
                  RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
               RowBox[{"71", "/", "198"}]]}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"7934980057513328936058047455694053377664399644265934", " ", 
        SuperscriptBox["z", "15"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"z", " ", 
            RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
         RowBox[{"73", "/", "9"}]]}], ")"}]}], ")"}]}], 
   "\[InvisibleSpace]", "\<\"\\nwith respect to u[1].\"\>"}],
  SequenceForm[
  "Second integration complete. Now integrating\n", 
   Rational[-197307606375, 
     7934980057513328936058047455694053377664399644265934] \
$CellContext`z^(-15) (-1 + $CellContext`u[1])^7 (
     1 - $CellContext`z $CellContext`u[1])^Rational[-73, 9] (
    73977026796418128567202694052207010315763712 - 
    79950088735711230392452440793521444091796875 (
      1 - $CellContext`z $CellContext`u[1])^Rational[11, 90] + 
    5973061939293101825249746741314433776033163 (
       1 - $CellContext`z $CellContext`u[1])^Rational[71, 198] + 
    2108072410012106239779676757541108410685 $CellContext`z^5 $CellContext`u[
       1]^5 (1 - $CellContext`z $CellContext`u[1])^Rational[71, 198] + 
    74237858684875048723350317719758716150 $CellContext`z^6 $CellContext`u[
       1]^6 (1 - $CellContext`z $CellContext`u[1])^Rational[71, 198] + 
    2376325882305643832800210386665617650 $CellContext`z^7 $CellContext`u[
       1]^7 (1 - $CellContext`z $CellContext`u[1])^Rational[71, 198] + 
    31481125997696375 $CellContext`z^4 $CellContext`u[1]^4 (
       1 - $CellContext`z $CellContext`u[1])^
      Rational[11, 90] (-15911656579259960794187500 + 
      6564421609206995987227401 (1 - $CellContext`z $CellContext`u[1])^
        Rational[13, 55]) - 
    4634859729500 $CellContext`z^3 $CellContext`u[1]^3 (
      1 - $CellContext`z $CellContext`u[1])^
     Rational[11, 90] (-1843073131916883485336239375000 + 
     1021857340348927647441625763993 (1 - $CellContext`z $CellContext`u[1])^
       Rational[13, 55]) + $CellContext`z $CellContext`u[
      1] (-180514145334086420153026701258128874509697024 + 
      225815592360437337665757133093044261718750000 (
         1 - $CellContext`z $CellContext`u[1])^Rational[11, 90] - 
      52931268994605470774874962383248185940987975 (
        1 - $CellContext`z $CellContext`u[1])^Rational[71, 198]) + 
    42 $CellContext`z^2 $CellContext`u[1]^2 (
      2543928673490979973471583406724782920564736 - 
      3687079024283128520942553000509612646484375 (
        1 - $CellContext`z $CellContext`u[1])^Rational[11, 90] + 
      1262614791356999063996535806044623603048450 (
         1 - $CellContext`z $CellContext`u[1])^Rational[71, 198])), 
   "\nwith respect to u[1]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822355895008346*^9, 
  3.822356449566337*^9, 3.8223598504567757`*^9, 3.8227791849988813`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"1778936b-d8e3-4fbf-98bc-b89f4dde2587"],

Cell[BoxData["\<\"Third integration complete. Now checking to see if the \
result agrees with our REM function.\"\>"], "Print",
 CellChangeTimes->{3.822355740301545*^9, 3.822355895008346*^9, 
  3.822356449566337*^9, 3.8223598504567757`*^9, 3.822779222483426*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"ec8bbc66-ed32-47df-9860-ff808b68c5b5"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"256.`\\\"}]\\) reached while evaluating \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"}\\\"}]\\).\"", 2, 147, 2, 23745957258830086335, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.82235989056982*^9, 3.822779222521887*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"0ebd6df6-c761-465a-babe-42a3fbb90f84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.402567617774484853117583238`10.*^-31", ",", 
     "1.525782594964015997807828129087247544`10.*^-22", ",", 
     "3.92792169535874718951797585212141957`10.*^-42", ",", 
     "7.52060725685947148466218484942712`10.*^-26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.402567617774484853117583238`10.*^-31", ",", 
     "1.525782594964016000253266535698609057`10.*^-22", ",", 
     "3.92792169535874718951797586588654719`10.*^-42", ",", 
     "7.5206072568594714846623225497262`10.*^-26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``277.24493535733876", ",", "0``277.37247196448163", ",", 
     "0``277.1349942134066", ",", "0``277.32333775408006"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.822355740297014*^9, 3.822355895004888*^9, 
  3.822356449561947*^9, 3.822359850455707*^9, 3.822779222528401*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"d7398589-a080-4929-962d-16932156ce62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"REM", "[", "par", "]"}], ",", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "0"}], "]"}]], 
        RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}]}], "}"}], "/.", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "E"}], ",", 
       RowBox[{"E", "-", "2"}], ",", 
       RowBox[{"\[Pi]", "-", "3"}], ",", "EulerGamma"}], "}"}]}]}], ",", 
   "200"}], "]"}]], "Input",
 CellChangeTimes->{{3.822357083562764*^9, 3.822357135271863*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"770d6550-0732-44da-976c-87b0de09408d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.40256761777448485311758323794044833298326257501398306646412786216518693\
734812695403481259705974189724838738188773823769483885175880021181285421528303\
2479168012636155100691705079459361891805397472218174345680959594513723`200.*^-\
31", ",", 
     "1.5257825949640160002532666378676548078675747801624224331564266689176055\
843609617220310623749675107262502143169358557326534497595437757940692691246861\
138253660572921036094932615767505796658964832323082178921174309084618825440355\
07`200.*^-22", ",", 
     "3.9279216953587471895179758521214195699338671567137097655167404635181027\
334763281393270542122720029966678289733793186624693535251294215253992093181596\
087382496045198597892942888497322644030427884722421381095226397302831944017781\
57`200.*^-42", ",", 
     "7.5206072568594714846621848496151342403402238008912589361228733327007443\
583576252222614699683641432427898969099688103743869038575445116926668790726343\
1282224344727093596232733835826318534840264796384212966491679985004608971965`\
200.*^-26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.40256761777448485311758323794044833298326257501398306646412786216518693\
734812695403481259705974189724838738188773823769483885175880021181285421528303\
2479168012636155100691705079459361891805397472218174345680959595505529`200.*^-\
31", ",", 
     "1.5257825949640160002532666378676548078675747801624224331564266689176055\
843609617220310623749675107262502143169358557326534497595437757940692691246861\
138253660572921036094932615767505796658964832323082178921174309009342363017482\
53`200.*^-22", ",", 
     "3.9279216953587471895179758521214195699338671567137097655167404635181027\
334763281393270542122720029966678289733793186624693535251294215253992093181596\
087382496045198597892942888497322644030427884722421381095226397259288623599994\
86`200.*^-42", ",", 
     "7.5206072568594714846621848496151342403402238008912589361228733327007443\
583576252222614699683641432427898969099688103743869038575445116926668790726343\
1282224344727093596232733835826318534840264796384212966491679983664251762427`\
200.*^-26"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.822357111780711*^9, 3.822357137826412*^9}, 
   3.822359890654101*^9, 3.822779222601853*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"436e5f7d-778c-4385-9927-0d386ab6616e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "3", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Mathematica will compute a 3-dimensional integral of\\n\>\"", ",", 
     RowBox[{"calG2", "[", "par", "]"}], ",", 
     "\"\<as an iterated integral with z held as a parameter (real and \
between 0 and 1). The run-time varies tremendously with the specific \
parameters, and often takes more than a few minutes.\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand", "=", " ", 
    RowBox[{"calG2", "[", "par", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "3", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "2", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "1", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<First integration complete. Now integrating\\n\>\"", ",", 
     "integrand", ",", "\"\<\\nwith respect to u[2].\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"0", "<", 
        RowBox[{"u", "[", "1", "]"}], "<", "1"}], "&&", 
       RowBox[{"0", "<", "z", "<", "1"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Second integration complete. Now integrating\\n\>\"", ",", 
     "integrand", ",", "\"\<\\nwith respect to u[1].\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"integrand", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "[", "1", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"0", "<", "z", "<", "1"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<Third integration complete. Now checking to see if the result agrees \
with our REM function.\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"REM", "[", "par", "]"}], "\[Equal]", " ", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}]], "*", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"\[Omega]", "[", 
        RowBox[{"par", ",", "0"}], "]"}]], 
      RowBox[{"R", "[", "par", "]"}]], "*", "integrand"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"z", "<", "1"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.614898922000373*^9, 3.614898960808408*^9}, {
   3.614899021535016*^9, 3.614899060281631*^9}, {3.6148995217641582`*^9, 
   3.6148997190978413`*^9}, {3.614899809543722*^9, 3.614899812153631*^9}, {
   3.614899849196208*^9, 3.614899857055884*^9}, {3.614899908998402*^9, 
   3.614899921362865*^9}, {3.6149003018247747`*^9, 3.6149003780317583`*^9}, {
   3.614997073673168*^9, 3.614997090676292*^9}, {3.614997136310535*^9, 
   3.614997141869061*^9}, {3.614997178800172*^9, 3.614997190148122*^9}, {
   3.646402128814561*^9, 3.646402144024146*^9}, 3.646402182428114*^9, {
   3.6464022758739643`*^9, 3.6464022794075403`*^9}, {3.64640232612808*^9, 
   3.646402356875988*^9}, {3.646402482818323*^9, 3.6464024863198223`*^9}, {
   3.6464025604291897`*^9, 3.646402562828383*^9}, {3.646402602604151*^9, 
   3.6464026181944017`*^9}, {3.6464026701871147`*^9, 3.646402671543789*^9}, {
   3.6464027222339582`*^9, 3.646402743982142*^9}, 3.6464027842775927`*^9, 
   3.8222503403023777`*^9, {3.822316340102845*^9, 3.8223163544413853`*^9}, {
   3.822319656038953*^9, 3.822319660716943*^9}, {3.822320099810186*^9, 
   3.822320167909031*^9}, {3.822320221224291*^9, 3.822320379061618*^9}, 
   3.822320756138544*^9, {3.8223210268053513`*^9, 3.82232107815761*^9}, {
   3.822321137982053*^9, 3.822321265520897*^9}, {3.822321887672117*^9, 
   3.8223219126047573`*^9}, {3.822322063446022*^9, 3.8223221162728577`*^9}, {
   3.822322166296289*^9, 3.822322181206633*^9}, 3.8223556641070232`*^9, {
   3.822355730891046*^9, 3.822355733950717*^9}, {3.822355826577017*^9, 
   3.82235588555687*^9}, {3.822356295526531*^9, 3.822356299131344*^9}, {
   3.822356448064966*^9, 3.822356448247136*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"1778e773-702f-4ff0-bc67-d6a539f35b51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["3", "5"], 
      FractionBox["6", "19"], 
      FractionBox["6", "11"], 
      FractionBox["7", "13"]},
     {"2", "6", "1", "5"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.822359890661563*^9, 3.822779222635017*^9},
 CellLabel->
  "Out[149]//MatrixForm=",ExpressionUUID->"4c8f3e43-b492-4580-94ee-\
6ef1a294d07d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mathematica will compute a 3-dimensional integral of\\n\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "1", "]"}], "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"u", "[", "2", "]"}]}], ")"}], "6"], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "2", "]"}], "7"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"u", "[", "3", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"u", "[", "3", "]"}], "5"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
      RowBox[{"312", "/", "95"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
      RowBox[{"1415", "/", "209"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", 
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"u", "[", "3", "]"}]}]}], ")"}], 
      RowBox[{"287", "/", "143"}]]}]], 
   "\[InvisibleSpace]", "\<\"as an iterated integral with z held as a \
parameter (real and between 0 and 1). The run-time varies tremendously with \
the specific parameters, and often takes more than a few minutes.\"\>"}],
  SequenceForm[
  "Mathematica will compute a 3-dimensional integral of\n", (
     1 - $CellContext`u[1])^2 $CellContext`u[1]^14 (
     1 - $CellContext`z $CellContext`u[1])^
    Rational[-312, 95] (1 - $CellContext`u[2])^6 $CellContext`u[2]^7 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
    Rational[-1415, 209] (1 - $CellContext`u[
    3]) $CellContext`u[3]^5 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2] $CellContext`u[
      3])^Rational[-287, 143], 
   "as an iterated integral with z held as a parameter (real and between 0 \
and 1). The run-time varies tremendously with the specific parameters, and \
often takes more than a few minutes."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822359890664908*^9, 3.822779222638319*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"155369c2-c9c3-4584-8ef5-18b91bbf6eb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"First integration complete. Now integrating\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"20449", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"u", "[", "1", "]"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "2", "]"}]}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "59797108943"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"z", " ", 
                RowBox[{"u", "[", "1", "]"}], " ", 
                RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
             RowBox[{"1", "/", "143"}]]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"u", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"418161601", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "120"}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
                 RowBox[{"1", "/", "143"}]]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "z", " ", 
             RowBox[{"u", "[", "1", "]"}], " ", 
             RowBox[{"u", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"11696828", "+", 
               RowBox[{"71", " ", "z", " ", 
                RowBox[{"u", "[", "1", "]"}], " ", 
                RowBox[{"u", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"40898", "+", 
                  RowBox[{"19", " ", "z", " ", 
                   RowBox[{"u", "[", "1", "]"}], " ", 
                   RowBox[{"u", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"715", "+", 
                    RowBox[{"214", " ", "z", " ", 
                    RowBox[{"u", "[", "1", "]"}], " ", 
                    RowBox[{"u", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1412346601008", " ", 
       SuperscriptBox["z", "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
        RowBox[{"312", "/", "95"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}], " ", 
           RowBox[{"u", "[", "2", "]"}]}]}], ")"}], 
        RowBox[{"1674", "/", "247"}]]}], ")"}]}], ")"}], 
   "\[InvisibleSpace]", "\<\"\\nwith respect to u[2].\"\>"}],
  SequenceForm[
  "First integration complete. Now integrating\n", 
   Rational[20449, 
     1412346601008] $CellContext`z^(-7) (-1 + $CellContext`u[
      1])^2 $CellContext`u[1]^7 (1 - $CellContext`z $CellContext`u[1])^
    Rational[-312, 95] (-1 + $CellContext`u[2])^6 (
     1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
    Rational[-1674, 
      247] ((-59797108943) (-1 + (
        1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
       Rational[1, 143]) + $CellContext`z $CellContext`u[1] $CellContext`u[
      2] (418161601 (-120 + 
        119 (1 - $CellContext`z $CellContext`u[1] $CellContext`u[2])^
          Rational[1, 143]) + 
      12 $CellContext`z $CellContext`u[1] $CellContext`u[2] (11696828 + 
        71 $CellContext`z $CellContext`u[1] $CellContext`u[2] (40898 + 
          19 $CellContext`z $CellContext`u[1] $CellContext`u[2] (715 + 
            214 $CellContext`z $CellContext`u[1] $CellContext`u[2]))))), 
   "\nwith respect to u[2]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822359890664908*^9, 3.8227792281490097`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"a3096317-b60c-4e30-aada-cb21d836aaf1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Second integration complete. Now integrating\\n\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2497896300061019", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "1", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"571949704628426740185742635130580", " ", 
          SuperscriptBox["z", "6"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "6"]}], "+", 
         RowBox[{"24371132514772", " ", 
          SuperscriptBox["z", "5"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5732148049195988235927"}], "+", 
            RowBox[{"2326297093822355779489", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"55", "/", "247"}]]}]}], ")"}]}], "-", 
         RowBox[{"5900714860", " ", 
          SuperscriptBox["z", "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "505355788518999468326082777"}], "+", 
            RowBox[{"283537642513769016896666234", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"55", "/", "247"}]]}]}], ")"}]}], "+", 
         RowBox[{"8393620", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2573779079831349933164529484946"}], "+", 
            RowBox[{"1738371685121456667704782477585", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"55", "/", "247"}]]}]}], ")"}]}], "-", 
         RowBox[{"5140", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14400334345424649361233273684545208"}], "+", 
            RowBox[{"10908990170013820610560079574900545", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"55", "/", "247"}]]}]}], ")"}]}], "-", 
         RowBox[{"847", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7499675776177227805774760825535211"}], "-", 
            RowBox[{"1595513490206369696795566200746423209", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"55", "/", "247"}]]}], "+", 
            RowBox[{"1603013165982546924601340961571958420", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"48", "/", "209"}]]}]}], ")"}]}], "+", 
         RowBox[{"5", " ", "z", " ", 
          RowBox[{"u", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12218184640419939711655924005610934445"}], "-", 
            RowBox[{"273709009246448658203216343872146465444", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"55", "/", "247"}]]}], "+", 
            RowBox[{"283745347200337681066270017626876968332", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"z", " ", 
                 RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
              RowBox[{"48", "/", "209"}]]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"131098179797747308528712998206014876962375386155520", " ", 
       SuperscriptBox["z", "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", 
           RowBox[{"u", "[", "1", "]"}]}]}], ")"}], 
        RowBox[{"312", "/", "95"}]]}], ")"}]}], ")"}], 
   "\[InvisibleSpace]", "\<\"\\nwith respect to u[1].\"\>"}],
  SequenceForm[
  "Second integration complete. Now integrating\n", 
   Rational[2497896300061019, 
     131098179797747308528712998206014876962375386155520] \
$CellContext`z^(-14) (-1 + $CellContext`u[1])^2 (
     1 - $CellContext`z $CellContext`u[1])^Rational[-312, 95] (
    571949704628426740185742635130580 $CellContext`z^6 $CellContext`u[1]^6 + 
    24371132514772 $CellContext`z^5 $CellContext`u[
       1]^5 (-5732148049195988235927 + 
      2326297093822355779489 (1 - $CellContext`z $CellContext`u[1])^
        Rational[55, 247]) - 
    5900714860 $CellContext`z^4 $CellContext`u[
      1]^4 (-505355788518999468326082777 + 
     283537642513769016896666234 (1 - $CellContext`z $CellContext`u[1])^
       Rational[55, 247]) + 
    8393620 $CellContext`z^3 $CellContext`u[
       1]^3 (-2573779079831349933164529484946 + 
      1738371685121456667704782477585 (1 - $CellContext`z $CellContext`u[1])^
        Rational[55, 247]) - 
    5140 $CellContext`z^2 $CellContext`u[
      1]^2 (-14400334345424649361233273684545208 + 
     10908990170013820610560079574900545 (
        1 - $CellContext`z $CellContext`u[1])^Rational[55, 247]) - 
    847 (-7499675776177227805774760825535211 - 
     1595513490206369696795566200746423209 (
       1 - $CellContext`z $CellContext`u[1])^Rational[55, 247] + 
     1603013165982546924601340961571958420 (
        1 - $CellContext`z $CellContext`u[1])^Rational[48, 209]) + 
    5 $CellContext`z $CellContext`u[
      1] (-12218184640419939711655924005610934445 - 
      273709009246448658203216343872146465444 (
        1 - $CellContext`z $CellContext`u[1])^Rational[55, 247] + 
      283745347200337681066270017626876968332 (
         1 - $CellContext`z $CellContext`u[1])^Rational[48, 209])), 
   "\nwith respect to u[1]."],
  Editable->False]], "Print",
 CellChangeTimes->{3.822359890664908*^9, 3.8227792585883417`*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"ff7d636b-a427-42f7-a6a9-e2c54051bbc9"],

Cell[BoxData["\<\"Third integration complete. Now checking to see if the \
result agrees with our REM function.\"\>"], "Print",
 CellChangeTimes->{3.822359890664908*^9, 3.822779306764718*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"5b89c5cf-b2e2-4112-a868-04155c5a13e0"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.822359890661563*^9, 3.822779306791553*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"4604ab6a-5908-47b1-8ca4-1098459fb961"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the contour integral for REM (Theorem 3(iii))", "Section",
 CellChangeTimes->{{3.614975163396688*^9, 3.614975168204904*^9}, {
  3.822251007781495*^9, 3.8222510080210867`*^9}, {3.8225848683778*^9, 
  3.82258487412614*^9}},ExpressionUUID->"6139b2b0-f78b-482f-abbf-\
28f128ff791e"],

Cell[TextData[{
 " We check that at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    FractionBox["1", "4"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b339c1db-3034-4e2a-8ebc-2d9e8804ba8d"],
 " the contour integral in Theorem 3(iii) and Theorem 4(ii) give the same \
numerical value."
}], "Text",
 CellChangeTimes->{{3.822584790955997*^9, 3.822584827134371*^9}, {
  3.822584879031513*^9, 
  3.822584907257976*^9}},ExpressionUUID->"64ec01f7-79fd-440f-b33e-\
cc0e5ec6079f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ContourInt", "[", "par_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], "\[Xi]"], "*", 
    RowBox[{"Product", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"FallingFactorial", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "-", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"par", ",", "m"}], "]"}], "+", "1"}]}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.614300293993198*^9, 3.6143003935774593`*^9}, {
   3.614300474595315*^9, 3.614300545238842*^9}, 3.614300575573785*^9, {
   3.6143012357928543`*^9, 3.614301266644712*^9}, 3.6143015041831512`*^9, {
   3.614975427309538*^9, 3.614975444611327*^9}, {3.614975478073256*^9, 
   3.61497552612814*^9}, 3.614975793877707*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"3f7ff1e8-a820-48ab-afd4-9fb7aa0b20f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["1", "5"]},
      {"3"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"radius", "[", "par_", "]"}], ":=", 
   RowBox[{
    RowBox[{"radius", "[", "par", "]"}], "=", 
    RowBox[{
     RowBox[{"Max", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Max", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "+", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"REM", "[", "param", "]"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "4"}]}]}], ",", "128"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
     RowBox[{"2", "\[Pi]", " ", "I"}]], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ContourInt", "[", "param", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{"1", "/", "4"}]}], ",", 
           RowBox[{"\[Xi]", "\[Rule]", 
            RowBox[{
             RowBox[{"radius", "[", "param", "]"}], "*", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}]}]}], 
          "}"}]}], ")"}], "*", 
       RowBox[{"radius", "[", "param", "]"}], "*", "2", "\[Pi]", " ", "I", 
       "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "96"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"Abs", "[", 
     RowBox[{"val1", "-", "val2"}], "]"}], 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "val1", "]"}], ",", 
      RowBox[{"Abs", "[", "val2", "]"}]}], "]"}]], ",", 
   RowBox[{"Chop", "[", 
    RowBox[{"Abs", "[", "val1", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6143005647601433`*^9, 3.61430059026608*^9}, {
   3.6143009644484463`*^9, 3.6143009645923033`*^9}, 3.614301024350274*^9, {
   3.614301506837961*^9, 3.614301641336882*^9}, {3.614975555204714*^9, 
   3.614975602282591*^9}, {3.614975633606135*^9, 3.614975766525938*^9}, {
   3.614975851663961*^9, 3.6149759955485477`*^9}, {3.6149760436749773`*^9, 
   3.614976080639052*^9}, 3.614976898990223*^9, {3.614976986330708*^9, 
   3.6149770262728167`*^9}, {3.6149771362856207`*^9, 3.614977154516856*^9}, 
   3.614977338576392*^9, 3.6149972866153*^9, 3.822250340314413*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"cef27d1c-cbf4-4768-b7d2-5d3ebf3b04a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``127.76773931249413", ",", 
   "0.002458561227330473911885585272728522802672379432591185770185025769147899\
070981496088949059414477489215130236198151141100376235519371208120267018212651\
8088`128."}], "}"}]], "Output",
 CellChangeTimes->{3.6149973112519712`*^9, 3.64285642160073*^9, 
  3.822359925186164*^9, 3.822660929669833*^9, 3.8227793086085873`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"2b078512-f983-428f-b932-860e2ff30aa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox["1", "5"]},
      {"2", "3"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"radius", "[", "par_", "]"}], ":=", 
   RowBox[{
    RowBox[{"radius", "[", "par", "]"}], "=", 
    RowBox[{
     RowBox[{"Max", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Max", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"par", ",", "m"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}], "+", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"REM", "[", "param", "]"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "4"}]}]}], ",", "128"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
     RowBox[{"2", "\[Pi]", " ", "I"}]], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ContourInt", "[", "param", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{"1", "/", "4"}]}], ",", 
           RowBox[{"\[Xi]", "\[Rule]", 
            RowBox[{
             RowBox[{"radius", "[", "param", "]"}], "*", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}]}]}], 
          "}"}]}], ")"}], "*", 
       RowBox[{"radius", "[", "param", "]"}], "*", "2", "\[Pi]", " ", "I", 
       "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "96"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"Abs", "[", 
     RowBox[{"val1", "-", "val2"}], "]"}], 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "val1", "]"}], ",", 
      RowBox[{"Abs", "[", "val2", "]"}]}], "]"}]], ",", 
   RowBox[{"Chop", "[", 
    RowBox[{"Abs", "[", "val1", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6143005647601433`*^9, 3.61430059026608*^9}, {
   3.6143009644484463`*^9, 3.6143009645923033`*^9}, 3.614301024350274*^9, {
   3.614301506837961*^9, 3.614301641336882*^9}, {3.614975555204714*^9, 
   3.614975602282591*^9}, {3.614975633606135*^9, 3.614975766525938*^9}, {
   3.614975851663961*^9, 3.6149759955485477`*^9}, {3.6149760436749773`*^9, 
   3.614976080639052*^9}, 3.614976898990223*^9, {3.614976986330708*^9, 
   3.6149770262728167`*^9}, {3.6149771362856207`*^9, 3.614977154516856*^9}, 
   3.614977338576392*^9, 3.8222503403159513`*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"c31b50c5-dd30-4476-adbb-342ed94adaee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``127.76773931249413", ",", 
   "5.293367153740051703453770338652192005419996986125862838757983758653644792\
387305920863003487324171947900248820332824189925561141445272284288627388324`\
128.*^-7"}], "}"}]], "Output",
 CellChangeTimes->{
  3.614300591900134*^9, 3.6143009651345787`*^9, 3.614301031832169*^9, {
   3.614301248368964*^9, 3.614301268206004*^9}, {3.614301576568125*^9, 
   3.614301615481207*^9}, 3.614301649790121*^9, {3.614975871932382*^9, 
   3.6149759176135817`*^9}, 3.614976000267764*^9, {3.614976071035527*^9, 
   3.61497609428662*^9}, 3.614976574510274*^9, 3.6149769022261553`*^9, 
   3.614976974676214*^9, {3.614977010741473*^9, 3.614977038506996*^9}, 
   3.614977177169894*^9, 3.6428564340761957`*^9, 3.822359927113904*^9, 
   3.8226609430768967`*^9, 3.8227793107325*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"c0a8344f-f0bd-4caa-a26a-ec917b2c77e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"param", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "5"], 
        RowBox[{"3", "/", "7"}]},
       {"2", "3", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"REM", "[", "param", "]"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "4"}]}]}], ",", "128"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
     RowBox[{"2", "\[Pi]", " ", "I"}]], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ContourInt", "[", "param", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{"1", "/", "4"}]}], ",", 
           RowBox[{"\[Xi]", "\[Rule]", 
            RowBox[{
             RowBox[{"radius", "[", "param", "]"}], "*", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}]}]}], 
          "}"}]}], ")"}], "*", 
       RowBox[{"radius", "[", "param", "]"}], "*", "2", "\[Pi]", " ", "I", 
       "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "96"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"Abs", "[", 
     RowBox[{"val1", "-", "val2"}], "]"}], 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "val1", "]"}], ",", 
      RowBox[{"Abs", "[", "val2", "]"}]}], "]"}]], ",", 
   RowBox[{"Chop", "[", 
    RowBox[{"Abs", "[", "val1", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6143005647601433`*^9, 3.61430059026608*^9}, {
   3.6143009644484463`*^9, 3.6143009645923033`*^9}, 3.614301024350274*^9, {
   3.614301506837961*^9, 3.614301641336882*^9}, {3.614975555204714*^9, 
   3.614975602282591*^9}, {3.614975633606135*^9, 3.614975766525938*^9}, {
   3.614975851663961*^9, 3.6149759955485477`*^9}, {3.6149760436749773`*^9, 
   3.614976080639052*^9}, {3.614976123553772*^9, 3.614976129321023*^9}, {
   3.614976300860848*^9, 3.614976331199868*^9}, {3.614976371564163*^9, 
   3.61497638232088*^9}, {3.614976586479437*^9, 3.6149765905799294`*^9}, {
   3.614976694458807*^9, 3.614976787174017*^9}, {3.6149770824946632`*^9, 
   3.614977100034107*^9}, 3.6149771834926357`*^9, {3.614977217002293*^9, 
   3.61497729696529*^9}, 3.82225034031735*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"31da07d7-631c-4a2d-947c-2f6d3bf885a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``127.76772665491143", ",", 
   "2.250911583116804549169993178943076419888027567764119091675178569725739476\
073216300053297106908175663032660485130712896945958226038872075632513908`128.*^\
-8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6143016962590227`*^9, 3.6149761607316008`*^9, 3.614976201678691*^9, {
   3.614976373550156*^9, 3.61497638697547*^9}, 3.614976597616921*^9, 
   3.614976721230674*^9, {3.614976759829625*^9, 3.6149767893230124`*^9}, 
   3.6149771016238213`*^9, 3.614977195104965*^9, 3.61497722910749*^9, 
   3.614977307123373*^9, 3.642856444526054*^9, 3.822359928784978*^9, 
   3.822660957534775*^9, 3.822779312556471*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"cd82b3b7-d815-4acd-a9b7-87364fda0951"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"param", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "5"], 
        RowBox[{"3", "/", "7"}]},
       {"2", "3", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"REM", "[", "param", "]"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}]}], ",", "128"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
     RowBox[{"2", "\[Pi]", " ", "I"}]], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ContourInt", "[", "param", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}]}], ",", 
           RowBox[{"\[Xi]", "\[Rule]", 
            RowBox[{
             RowBox[{"radius", "[", "param", "]"}], "*", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}]}]}], 
          "}"}]}], ")"}], "*", 
       RowBox[{"radius", "[", "param", "]"}], "*", "2", "\[Pi]", " ", "I", 
       "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "96"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "128"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"Abs", "[", 
     RowBox[{"val1", "-", "val2"}], "]"}], 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "val1", "]"}], ",", 
      RowBox[{"Abs", "[", "val2", "]"}]}], "]"}]], ",", 
   RowBox[{"Chop", "[", 
    RowBox[{"Abs", "[", "val1", "]"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6143005647601433`*^9, 3.61430059026608*^9}, {
   3.6143009644484463`*^9, 3.6143009645923033`*^9}, 3.614301024350274*^9, {
   3.614301506837961*^9, 3.614301641336882*^9}, {3.614975555204714*^9, 
   3.614975602282591*^9}, {3.614975633606135*^9, 3.614975766525938*^9}, {
   3.614975851663961*^9, 3.6149759955485477`*^9}, {3.6149760436749773`*^9, 
   3.614976080639052*^9}, {3.614976123553772*^9, 3.614976129321023*^9}, {
   3.614976300860848*^9, 3.614976331199868*^9}, {3.614976371564163*^9, 
   3.61497638232088*^9}, {3.614976586479437*^9, 3.6149765905799294`*^9}, {
   3.614976694458807*^9, 3.614976787174017*^9}, {3.6149770824946632`*^9, 
   3.614977100034107*^9}, 3.6149771834926357`*^9, {3.614977217002293*^9, 
   3.61497729696529*^9}, {3.6149773734160137`*^9, 3.614977379476626*^9}, 
   3.82225034031877*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"167d69bf-00fb-4202-8103-a0ed80ff585b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``127.76773931249413", ",", 
   "7.292510948066590689539676764576005417049191208076286396872303964124932923\
0209408579106263988576700530354541018059315507236140120837438815515004816`128.\
*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.614977397350733*^9, 3.642856456544785*^9, 
  3.8223599307097*^9, 3.8226609637284*^9, 3.82277931464669*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"9fdd124f-d125-4c6c-97ca-852469b1b023"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"param", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "5"], 
        RowBox[{"2", "/", "5"}]},
       {"2", "3", "5"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val1", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"REM", "[", "param", "]"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}]}], ",", "128"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"val2", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "param", "]"}], "-", "1"}]], 
     RowBox[{"2", "\[Pi]", " ", "I"}]], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ContourInt", "[", "param", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{"1", "/", "2"}]}], ",", 
           RowBox[{"\[Xi]", "\[Rule]", 
            RowBox[{
             RowBox[{"radius", "[", "param", "]"}], "*", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}]}]}], 
          "}"}]}], ")"}], "*", 
       RowBox[{"radius", "[", "param", "]"}], "*", "2", "\[Pi]", " ", "I", 
       "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "I", " ", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "96"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "128"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"Abs", "[", 
     RowBox[{"val1", "-", "val2"}], "]"}], 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"Abs", "[", "val1", "]"}], ",", 
      RowBox[{"Abs", "[", "val2", "]"}]}], "]"}]], ",", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"Abs", "[", "val1", "]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "20"}]]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6143005647601433`*^9, 3.61430059026608*^9}, {
   3.6143009644484463`*^9, 3.6143009645923033`*^9}, 3.614301024350274*^9, {
   3.614301506837961*^9, 3.614301641336882*^9}, {3.614975555204714*^9, 
   3.614975602282591*^9}, {3.614975633606135*^9, 3.614975766525938*^9}, {
   3.614975851663961*^9, 3.6149759955485477`*^9}, {3.6149760436749773`*^9, 
   3.614976080639052*^9}, {3.614976123553772*^9, 3.614976129321023*^9}, {
   3.614976300860848*^9, 3.614976331199868*^9}, {3.614976371564163*^9, 
   3.61497638232088*^9}, {3.614976586479437*^9, 3.6149765905799294`*^9}, {
   3.614976694458807*^9, 3.614976787174017*^9}, {3.6149770824946632`*^9, 
   3.614977100034107*^9}, 3.6149771834926357`*^9, {3.614977217002293*^9, 
   3.61497729696529*^9}, {3.6149773734160137`*^9, 3.614977379476626*^9}, {
   3.614978138650548*^9, 3.61497815489459*^9}, {3.614978191253347*^9, 
   3.6149781944319983`*^9}, {3.61497842224636*^9, 3.6149784255875*^9}, 
   3.822250340320243*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"4cbd5541-2782-4022-9053-f814561064d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``127.76773931249413", ",", 
   "6.279382383577617427153756732760339646047694382974643105202965732917713290\
0785127573398794608720251725417457305434472549872344763536224167096588`128.*^-\
12"}], "}"}]], "Output",
 CellChangeTimes->{3.614978168277482*^9, 3.614978236382874*^9, 
  3.614978468542297*^9, 3.642856503955681*^9, 3.822359950205241*^9, 
  3.822660984818692*^9, 3.8227793357486773`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"b5fe6f04-f4fe-4705-a34d-b9382d9fac49"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the power series representation of REM (Theorem 3(iv))", "Section",
 CellChangeTimes->{{3.615309566821171*^9, 3.6153095876421824`*^9}, {
  3.615310120410222*^9, 3.615310122089098*^9}, {3.615325393225728*^9, 
  3.615325393304522*^9}, {3.822251012740344*^9, 3.822251013036426*^9}, {
  3.822770381820408*^9, 
  3.822770387419729*^9}},ExpressionUUID->"650831a2-2049-49d4-9d19-\
53083f0497b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"krange", "[", 
    RowBox[{"par_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "\[NotEqual]", "m"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"par_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"par", ",", "m"}], "]"}], "!"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"par", ",", "m"}], "]"}], ",", "r"}], " ", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "r"], " ", 
             RowBox[{"FallingFactorial", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"par", ",", "m"}], "]"}], "+", "r"}], ",", "n"}], 
              "]"}]}], ")"}], "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"RisingFactorial", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"par", ",", "k"}], "]"}], "-", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"par", ",", "m"}], "]"}], "-", "r"}], ",", 
               RowBox[{
                RowBox[{"\[Rho]", "[", 
                 RowBox[{"par", ",", "k"}], "]"}], "+", "1"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"krange", "[", 
                RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], ")"}]}],
         ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{"par", ",", "m"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{"M", "[", "par", "]"}]}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.615309794370775*^9, 3.615309991284574*^9}, {
   3.6153100333466177`*^9, 3.615310033506441*^9}, {3.615310181818089*^9, 
   3.6153102107260647`*^9}, {3.6153134972637873`*^9, 3.615313557278648*^9}, 
   3.6153149775610647`*^9, {3.6428651529152327`*^9, 3.642865187151518*^9}, {
   3.642865223631905*^9, 3.642865225189589*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"e76213e4-9879-4b20-823f-177f3394797f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"par", "=", 
       RowBox[{"RandomParameters", "[", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c1", "=", 
       RowBox[{"PadRight", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"Series", "[", " ", 
              RowBox[{
               RowBox[{"REM", "[", "par", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "0", ",", 
                 RowBox[{"3", 
                  RowBox[{"\[Sigma]", "[", "par", "]"}]}]}], "}"}]}], "]"}], 
             "]"}], "/.", 
            RowBox[{
             SuperscriptBox["z", "k_"], "\[RuleDelayed]", 
             RowBox[{
              SuperscriptBox["z", "k"], 
              RowBox[{"(", 
               RowBox[{"k", "!"}], ")"}]}]}]}], ",", "z"}], "]"}], ",", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"\[Sigma]", "[", "par", "]"}]}], "+", "1"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"c2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"par", ",", "n"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", 
           RowBox[{"3", 
            RowBox[{"\[Sigma]", "[", "par", "]"}]}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c1", "\[Equal]", "c2"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"counter", ",", "100"}], "}"}]}], "]"}], ",", "counter"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.615309590884699*^9, 3.6153096697889357`*^9}, {
   3.615314866587242*^9, 3.615314945405039*^9}, {3.615314986239773*^9, 
   3.615314986336275*^9}, {3.642865291146017*^9, 3.642865320295596*^9}, {
   3.6428653803428707`*^9, 3.642865384968713*^9}, {3.6428655035039473`*^9, 
   3.6428655105965967`*^9}, {3.642866343255533*^9, 3.642866378146739*^9}, {
   3.6428665727969227`*^9, 3.642866588326972*^9}, 3.82225034033041*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"8f7a5570-c37b-4778-8b35-795a4bb2fb01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{3.8227704535965157`*^9, 3.8227793424916277`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"c3de7a5a-7675-4846-86d8-171634f8dd28"]
}, Open  ]],

Cell["\<\
The coefficients seem to grow like factorials (consistent with the radius of \
convergence of 1):\
\>", "Text",
 CellChangeTimes->{{3.6153286548368063`*^9, 3.615328675482761*^9}, {
  3.615329087525929*^9, 3.6153290905313168`*^9}, {3.822771031527348*^9, 
  3.822771061801667*^9}},ExpressionUUID->"efea9d36-49fb-4c4a-93e5-\
aca0bb270f25"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "4", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"10", 
        RowBox[{"\[Sigma]", "[", "par", "]"}]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", 
         FractionBox[
          RowBox[{"g", "[", 
           RowBox[{"par", ",", 
            RowBox[{"n", "+", "1"}]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], 
           RowBox[{"g", "[", 
            RowBox[{"par", ",", "n"}], "]"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}], ",", 
         RowBox[{"10", 
          RowBox[{"\[Sigma]", "[", "par", "]"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615328245436247*^9, 3.6153282738609457`*^9}, {
  3.615328310853052*^9, 3.615328317009033*^9}, {3.6153286467687693`*^9, 
  3.6153286518401203`*^9}, {3.615328856921567*^9, 3.61532888283009*^9}, {
  3.822770505134059*^9, 3.822770671303679*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"9fe28a69-3ec1-4bae-85eb-7549ba539a79"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["8", "7"], 
      FractionBox["9", "10"], 
      FractionBox["6", "13"], 
      FractionBox["4", "3"], 
      FractionBox["2", "9"]},
     {"0", "8", "8", "0", "5"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.615328277248481*^9, 3.6153283259846373`*^9, 3.615328755006373*^9, 
   3.615328884485447*^9, 3.6153290251310368`*^9, 3.822359958520081*^9, 
   3.822770514556984*^9, {3.822770590345627*^9, 3.822770677914063*^9}, 
   3.822779342536119*^9},
 CellLabel->
  "Out[185]//MatrixForm=",ExpressionUUID->"91f4dde9-c023-443a-b0cd-\
e424e508d24e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfZ/N4Gq64zU7BjD4YP81MGPDh0wWBxh/0ZVAn/eZ
InD+3nvxRTtcVeF8dvYvlQdm6cP5mVyTfny6awLnb9hqtiArxgrOf/6r8ylr
rT2c7/CphPtwqxOcn/uAu4HLwRXOnyhddTj5tDuc/2zFu5r1vV5wvnGzFSuv
oi+c/yAs92Xhcn84P97u8sIUo0A4/1R5tNnMyiA43/fWM1b3O8FwfsPO1OYK
i1A4X98+4IVRbRic//2tbUfa3XA439p5Or+yWiScP/3g54sRXVFw/uI9zk5C
L6LhfO24/zND9GLh/NMa+3QEJsQhwmfmi2Uht+Lh/FvOzel8/Qlwvs95Ycn1
dolw/h/dKLspjxB8C0UlRrMpSXD+mUuPZ810Sobz54VHr3B8iuD/KQgJXjY1
Bc6fEctc5G+VCuf3cKxJ33UbwefxuPbrYVcaIjyjtjH66aXD+aJMEsvK7iP4
82r09z1uyYDz67c6rBVSz4Tz3zRdtvx3DcGfrixjpVedBeefi3h2XUo3G86P
9Vnlc/I2gq8lrGK6py4Hzm/Ok9+drZ8L50vNvbAl/gqCz9lV3Spalgfnt3Cv
+Nyumg/n2yZ0XbU7ieCLZs/a5C9UAOdzL8v/9d8ewQcA6aL2TA==
        "]]},
      Annotation[#, "Charting`Private`Tag$1145292#1"]& ]}, {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw11ndUk4cexvEocFVwVKhIEUoUi6uyhQqoD8pG9pSZkAQIIQGcvVggauvA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      
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 260}, {0., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.615328277248481*^9, 3.6153283259846373`*^9, 3.615328755006373*^9, 
   3.615328884485447*^9, 3.6153290251310368`*^9, 3.822359958520081*^9, 
   3.822770514556984*^9, {3.822770590345627*^9, 3.822770677914063*^9}, 
   3.822779344422187*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"12d73747-1ecd-4f8e-9dd1-8925c37822a8"]
}, Open  ]],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "efe16e1f-1031-4316-ba66-d369bf70ccc0"],
 ", there is some stranger behavior. You may need to run this cell a few \
times to see what I mean."
}], "Text",
 CellChangeTimes->{{3.8227707065702353`*^9, 3.822770723462674*^9}, {
  3.822771083099777*^9, 
  3.82277109986722*^9}},ExpressionUUID->"964eae65-e9be-4317-8b7a-\
a220492e01c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"par", "=", 
   RowBox[{"RandomParameters", "[", "1", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"20", 
        RowBox[{"\[Sigma]", "[", "par", "]"}]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", 
         FractionBox[
          RowBox[{"g", "[", 
           RowBox[{"par", ",", 
            RowBox[{"n", "+", "1"}]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}], 
           RowBox[{"g", "[", 
            RowBox[{"par", ",", "n"}], "]"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "par", "]"}], "-", "1"}], ",", 
         RowBox[{"20", 
          RowBox[{"\[Sigma]", "[", "par", "]"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615328245436247*^9, 3.6153282738609457`*^9}, {
  3.615328310853052*^9, 3.615328317009033*^9}, {3.6153286467687693`*^9, 
  3.6153286518401203`*^9}, {3.615328856921567*^9, 3.61532888283009*^9}, {
  3.822770505134059*^9, 3.8227706972127047`*^9}, {3.822771072112954*^9, 
  3.8227710721955976`*^9}, {3.822771151365724*^9, 3.822771151476241*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"c250e671-4b17-4749-8e17-634a68c99937"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["3", "7"], 
      FractionBox["7", "10"]},
     {"1", "3"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.822770697855061*^9, {3.8227710727959127`*^9, 3.822771077675084*^9}, 
   3.822771152086553*^9, 3.822779344543078*^9},
 CellLabel->
  "Out[187]//MatrixForm=",ExpressionUUID->"2280410a-7128-4249-9bbb-\
da659842f0a4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/e3eySMq3UfsGMDgg72byqu7H69/sofxf143n/rh
OpMDjH/YefmSi4uE4XyZ+zufJenIwvkiOfGr2J2V4fxJhm67/UI14PybMwwO
fBTQhfO7l9SfZ5I0hPPFpzzunDzXGM5vD/G0u/TNFM4vtlwYf7LJAs53ef+r
Ku+xFZzfaBOYKGVhC+dbrZu5pW6/PZyf8+NjwwleRzj/p7bAPd1QJzjfZvWa
BdOmOcP5H4W8EsIOucD5T3oSworY3eB8z/flnk/N3OH8N8kcxVvqPeB8NxVx
pvZDnnC+0Fm1vg3vvRDh17E+wMzMB86foW0pIJzuC+efknI0/TzRD+EfmUMT
9K/5w/l8zItKEpsC4Hy5RnmbSLVAOJ9TNWZb0HEEX89Wcn15bBCcX3RP6LAX
QzCc//5zT6jnDATfXf/YLE/dEDh/32fr39/PIfh5Oka3LqaGwvm271KuRHKG
wfmuKhK+vIsQfI2GropD5uFwvlaq5X7VWwh+6r6Mli2FEXD+/gVXUj6KRsL5
X1b8/66/HcFPVl3NOcs3Cs7/qDXZbNMHBH/Hkt8Pv3ZEw/lRLsoO1nIxcL50
bvtOvQMIvihXzkbf8Fg4/5b15MvLViP483J3ff3/H8EHAKCb9ME=
        "]]},
      Annotation[#, "Charting`Private`Tag$1145489#1"]& ]}, {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw91AlQE2cYh/GVcVCBQeRwHMUKilxSCAaKFYU/ggSCCDkIIQdXi6Vl1LZe
9agTPKpjC9iiWAv2UBE5DJgalYphSxUEdSrWC1EnCAi01GBQWivV2mHfzSST
+c2z72az++16Zq+W5tgwDLP29ef/77HXNBz42O/1uy9yzO7Q3/GKEK94xNkD
VfecJ9xjybPxvK797Bwhbe+F0PLT+pH9ZG/k2dt9WNVF9sWN4q2Z3a79nP3R
faG66GUgOQARJhtBHO9AtOmy63sdyQI4bHien9tK+wuG2SCd65ZMno+HzuMX
PthNxyfEN80mfXBEL+cQrNuz1Mky9JBzKN6/WLN9ffg9zm+hwbu+f4vy+8Yx
h6FvwZenH68Mx5gXoCzAJ+SDo6Pc9m8jo7m+buPVZ5wXIvONrCOlumHO4Xho
cIhntFbOi5DVI5ox5eQTzouxo3hi9yjIEXA8VJj9yjrEORLzb9n6Bf1EBhJ2
9msyijjrgN13h2OiV1GPwnXP5lAPOfUoCNR/zPaOpL4Ef3uYJG6B1Jcgpsto
sPOgHo3QHo0505V6NF5u/MdUZkc9BoXM4aeZNtRjkOMj8rw8YuH6UswIXVvb
8ztn3VLI/SbtNZqpx+KE57QdI7epx+KTjgfWldeoiyAOKzEPtlIXoXTurspl
F6jHQegaIl7ZSD0Otsh1DDlHPR5758i/2HOGejyU2qI72lPUxdhcO7f30Enq
YlTI94xbXEs9ATrZ4zVBJ6gnwOis8s6rpr4MqS3x7/RVUl+G9vTCb8uOU09E
89CwaEcF9URcmmkq//oY9eWItd9gvFFOfTnYeeYpIWQmCQMKl/uGo9ST0KN3
0SeSmWQ0W4X548hIhqLpZtXlI7R9MhIH3K9UktlkvLs5pvUgmZEge630Z96Q
QLbTanucn5cgXi2e/gs/L0HYph+ODPDzUlTMOr9qOv/7Ugxdu7lCzh+vFP9u
dCouIbNSWLblupj545fhsu+LmQL6v5DB6eqx0Z38+ZDh8JDVrovMyjC4MOwU
+PMnx8SU5x8dJUOO84Wb2uz58y1HXdTqpPVkVo58092ybjKTAkGsvVJG1wsp
WPemIfAiWZeCOVdcby2g68um4HaCzE5PZhQIbmsq8KqieQWcS5S+ZWSdAlMP
eFW40nphFRAGdHQW8OsnFTbjM8om1NB8KpK+W9OUT9alwqyQzBsls6kINWec
WU/rkVFia95g/BMylNhW1H8pT0/zSnyWVOv+iMwqkVv6a1Amv77T4NPQ+biD
jDQcDFwcJ6uj+TT0bnYIuEJm07C9evDzGLpfGBWCng2oGshQoTFbXSA00LwK
vtNbplWRWRW2TG4dnvUjzash6H3htp8MNTqbuzdMovtTp0bf5E7nT8msGuH7
mC4Lf/9qMCXH536WkeY1eGppsfmNrNPgldKaGH2a5jWoeRp1zkBmtPizpV3k
Sc8HaHH3r+AnhfzzQosw13TjCzKrhb//qa/eO0vz6ZhaOLjrOhnp8Eh03reo
3hL5H+ckTNo=
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 120}, {0., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.822770697855061*^9, {3.8227710727959127`*^9, 3.822771077675084*^9}, 
   3.822771152086553*^9, 3.822779344666651*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"3d288795-0597-42c4-8997-d852b6126ddf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Test the Meijer-G representation (Theorem 3(v))", "Section",
 CellChangeTimes->{{3.614978941959283*^9, 3.6149789506621733`*^9}, {
   3.8222510099136877`*^9, 3.8222510101419783`*^9}, 3.8227501336073723`*^9, {
   3.822770249716188*^9, 
   3.822770257952619*^9}},ExpressionUUID->"65da0bf4-3aca-4329-9901-\
6e22581f497f"],

Cell[TextData[{
 "For whatever reason, ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " does not like to compute Meijer G outside of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", "z", "|", 
    RowBox[{"<", "1"}]}], TraditionalForm]],ExpressionUUID->
  "7b40e6c1-0360-44ba-ab7d-f09ac15b87dd"],
 " (or in our case, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    RowBox[{"1", "-", "z"}], "|", 
    RowBox[{"<", "1"}]}], TraditionalForm]],ExpressionUUID->
  "bf075ba4-b1d1-495c-b0fa-036e728fa86a"],
 "). For real z in (0,1), this is no issue. It\[CloseCurlyQuote]s probably an \
issue about the choice of contour."
}], "Text",
 CellChangeTimes->{{3.614997511361949*^9, 3.614997583074913*^9}, {
  3.61499770304847*^9, 
  3.614997711616308*^9}},ExpressionUUID->"9a70f728-d310-4180-9043-\
b52f7dca65d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["1", "5"]},
      {"3"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"diff", "=", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"REM", "[", "param", "]"}], ",", "100"}], "]"}], "-", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", 
              RowBox[{"\[Rho]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{"param", ",", "m"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], ",", "100"}], "]"}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6149789575935287`*^9, 3.614978973196848*^9}, {
  3.6149790603921757`*^9, 3.614979082757801*^9}, {3.614979272515603*^9, 
  3.6149794160915327`*^9}, {3.6149794685500507`*^9, 3.614979473405779*^9}, {
  3.614993881028883*^9, 3.6149939840337477`*^9}, {3.614997352385985*^9, 
  3.6149973934371977`*^9}, {3.822250340321615*^9, 3.8222503403224382`*^9}, {
  3.822750172247088*^9, 3.8227501731979017`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"29ced2a7-a914-4d39-adb2-20f1a9ff0848"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``102.59341327032934", ",", "0``101.94370327068978", ",", 
   "0``102.13855099490613", ",", "0``100.97234946281016"}], "}"}]], "Output",
 CellChangeTimes->{{3.614997367547206*^9, 3.614997395866238*^9}, 
   3.6428650313478327`*^9, 3.822359950231523*^9, 3.822750178042289*^9, 
   3.822779344712076*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"35a2f2a5-4d4b-4f5d-8138-53492be30ec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox["1", "5"]},
      {"2", "3"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"diff", "=", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"REM", "[", "param", "]"}], ",", "100"}], "]"}], "-", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", 
              RowBox[{"\[Rho]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{"param", ",", "m"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], ",", "100"}], "]"}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6149789575935287`*^9, 3.614978973196848*^9}, {
  3.6149790603921757`*^9, 3.614979082757801*^9}, {3.614979272515603*^9, 
  3.6149794160915327`*^9}, {3.6149794685500507`*^9, 3.614979473405779*^9}, {
  3.614993881028883*^9, 3.6149939840337477`*^9}, {3.614997374343555*^9, 
  3.614997387254773*^9}, {3.82225034032377*^9, 3.822250340324552*^9}, {
  3.8227501842092133`*^9, 3.822750185583803*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"8d9f1a3f-5bb2-44ea-b240-b426fbcd0fb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``106.59896325905875", ",", "0``105.15015097576745", ",", 
   "0``105.5957670923975", ",", "0``102.49129693837797"}], "}"}]], "Output",
 CellChangeTimes->{{3.614993938282742*^9, 3.614993948005003*^9}, 
   3.6149939849025097`*^9, {3.614997376860775*^9, 3.614997388136404*^9}, 
   3.642865031844844*^9, 3.822359950241035*^9, 3.822750197721981*^9, 
   3.8227793447825947`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"87aafc2b-4345-48f2-be46-fbcef0af6f2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox["1", "5"], 
       RowBox[{"2", "/", "7"}]},
      {"2", "3", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"diff", "=", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"REM", "[", "param", "]"}], ",", "100"}], "]"}], "-", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", 
              RowBox[{"\[Rho]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{"param", ",", "m"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], ",", "100"}], "]"}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6149789575935287`*^9, 3.614978973196848*^9}, {
  3.6149790603921757`*^9, 3.614979082757801*^9}, {3.614979272515603*^9, 
  3.6149794160915327`*^9}, {3.6149794685500507`*^9, 3.614979473405779*^9}, {
  3.614993881028883*^9, 3.6149939840337477`*^9}, {3.614994029239077*^9, 
  3.614994033289362*^9}, {3.822250340325864*^9, 3.822250340326696*^9}, {
  3.822750201784812*^9, 3.822750202549149*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"040a20e1-a457-4bd9-ba06-ac5065775390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``108.08215531976431", ",", "0``106.36336007145435", ",", 
   "0``106.89396747254763", ",", "0``103.1180863117779"}], "}"}]], "Output",
 CellChangeTimes->{3.614994037790662*^9, 3.642865032407493*^9, 
  3.822359950258285*^9, 3.822750206611779*^9, 3.822779345026844*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"b3f1b3a8-d4ad-42f0-983b-4bbdec287e80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox["1", "5"], 
       RowBox[{"2", "/", "7"}]},
      {"2", "3", "1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"diff", "=", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"REM", "[", "param", "]"}], ",", "100"}], "]"}], "-", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", 
              RowBox[{"\[Rho]", "[", 
               RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{"param", ",", "m"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", 
               RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"1", "-", "z"}]}], "]"}], ",", "100"}], "]"}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6149789575935287`*^9, 3.614978973196848*^9}, {
  3.6149790603921757`*^9, 3.614979082757801*^9}, {3.614979272515603*^9, 
  3.6149794160915327`*^9}, {3.6149794685500507`*^9, 3.614979473405779*^9}, {
  3.614993881028883*^9, 3.6149939840337477`*^9}, {3.614994029239077*^9, 
  3.6149940486911087`*^9}, {3.822250340328019*^9, 3.822250340328816*^9}, {
  3.822750283461397*^9, 3.8227502841355543`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"b0c9310b-6060-48db-bb2f-ef35ad672128"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``109.63719533819251", ",", "0``107.65985324466146", ",", 
   "0``108.27111365875582", ",", "0``103.89058659461287"}], "}"}]], "Output",
 CellChangeTimes->{3.614994052271161*^9, 3.6428650330816383`*^9, 
  3.822359950264909*^9, 3.822750284674386*^9, 3.8227793452992477`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"730cd524-2b58-4d08-9400-8daf3d216662"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"param", "=", 
     RowBox[{"RandomParameters", "[", "2", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "5"}], ",", 
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"2", "/", "7"}], ",", 
            RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"REM", "[", "param", "]"}], ",", "210"}], "]"}], "-", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"MeijerG", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Omega]", "[", 
                    RowBox[{"param", ",", "m"}], "]"}], "+", 
                   RowBox[{"\[Rho]", "[", 
                    RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"\[Omega]", "[", 
                   RowBox[{"param", ",", "m"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], ",", 
              RowBox[{"1", "-", "z"}]}], "]"}], ",", "210"}], "]"}]}]}]}], 
       "]"}], "]"}], "<", 
     SuperscriptBox["10", 
      RowBox[{"-", "200"}]]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "100", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8227502911238747`*^9, 3.822750364282279*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"8da69d27-0421-4566-a94a-7a8219bfff9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8227503253599577`*^9, 3.822750353591962*^9}, 
   3.822750390760231*^9, 3.8227793753459187`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"093cc6af-d54a-4af0-afd3-8a91e3ce8ce0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"param", "=", 
     RowBox[{"RandomParameters", "[", "3", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "5"}], ",", 
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"2", "/", "7"}], ",", 
            RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"REM", "[", "param", "]"}], ",", "210"}], "]"}], "-", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"MeijerG", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Omega]", "[", 
                    RowBox[{"param", ",", "m"}], "]"}], "+", 
                   RowBox[{"\[Rho]", "[", 
                    RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"\[Omega]", "[", 
                   RowBox[{"param", ",", "m"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], ",", 
              RowBox[{"1", "-", "z"}]}], "]"}], ",", "210"}], "]"}]}]}]}], 
       "]"}], "]"}], "<", 
     SuperscriptBox["10", 
      RowBox[{"-", "200"}]]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "50", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8227502911238747`*^9, 3.822750387986845*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"a256c08b-2014-4d73-8edd-4a5b283a70df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8227503253599577`*^9, 3.822750353591962*^9}, 
   3.822750449420992*^9, 3.822779422575012*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"f6248fbe-0f5d-4602-aaac-bbf7b2f04a7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"param", "=", 
     RowBox[{"RandomParameters", "[", "4", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "5"}], ",", 
            RowBox[{"1", "/", "3"}], ",", 
            RowBox[{"2", "/", "7"}], ",", 
            RowBox[{"3", "/", "4"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"diff", "=", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"REM", "[", "param", "]"}], ",", "210"}], "]"}], "-", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"MeijerG", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Omega]", "[", 
                    RowBox[{"param", ",", "m"}], "]"}], "+", 
                   RowBox[{"\[Rho]", "[", 
                    RowBox[{"param", ",", "m"}], "]"}], "+", "1"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"\[Omega]", "[", 
                   RowBox[{"param", ",", "m"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"M", "[", "param", "]"}]}], "}"}]}], "]"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], ",", 
              RowBox[{"1", "-", "z"}]}], "]"}], ",", "210"}], "]"}]}]}]}], 
       "]"}], "]"}], "<", 
     SuperscriptBox["10", 
      RowBox[{"-", "200"}]]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "10", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8227502911238747`*^9, 3.822750419509961*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"33ee17bf-aad3-4094-a99b-8d9e34f39417"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8227503253599577`*^9, 3.822750353591962*^9}, 
   3.822750480475173*^9, 3.822779467151318*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"cc5646a8-0ff3-4492-94ab-00fae03073e2"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{898, 1005},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7de8d182-7a20-4a23-81ee-d0b5bd3db949"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 236, 6, 277, "Title",ExpressionUUID->"ee2d9ba7-afeb-4826-90d1-5841d719904a"],
Cell[819, 30, 246, 6, 108, "Subtitle",ExpressionUUID->"bc21f5fb-c9c8-4a49-b559-7f3d1f32e009"],
Cell[1068, 38, 204, 3, 67, "Subtitle",ExpressionUUID->"39da151a-0453-41dc-bf99-1ebf89a79bdc"],
Cell[1275, 43, 384, 7, 102, "Text",ExpressionUUID->"c3736b7d-b252-4348-b057-3758a0c6bea4"],
Cell[1662, 52, 225, 5, 44, "Text",ExpressionUUID->"b31e9d35-2604-49bb-b685-054375e0fec0"],
Cell[CellGroupData[{
Cell[1912, 61, 385, 5, 64, "Input",ExpressionUUID->"c0eb17f6-28b2-4231-8e99-574b90e63a89"],
Cell[2300, 68, 310, 5, 42, "Output",ExpressionUUID->"dc906fb9-3179-4a22-893d-54c3a965b87f"],
Cell[2613, 75, 834, 21, 52, "Output",ExpressionUUID->"79c210c6-c3a3-45d2-a196-9627cc97c2c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3484, 101, 160, 3, 86, "Chapter",ExpressionUUID->"ca9d58be-eb24-4e5b-9095-fdf03c6aedcc"],
Cell[CellGroupData[{
Cell[3669, 108, 166, 3, 84, "Section",ExpressionUUID->"1885908f-1b72-4412-8687-3ef268e65bad"],
Cell[CellGroupData[{
Cell[3860, 115, 357, 7, 56, "Subsubsection",ExpressionUUID->"6151f1c2-bcdb-4716-a219-af7b2fe35193"],
Cell[4220, 124, 193, 3, 43, "Text",ExpressionUUID->"54acd3dd-0d8b-4df5-9ed5-a40ebb82b03a"],
Cell[4416, 129, 5204, 138, 646, "Input",ExpressionUUID->"3401712b-1015-4522-b1cc-789d9cbf1d21",
 InitializationCell->True],
Cell[9623, 269, 692, 15, 137, "Input",ExpressionUUID->"a430a040-a26c-4d8d-9aee-66480e1681f9",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[10340, 288, 666, 18, 105, "Input",ExpressionUUID->"45581e7a-495e-40e7-89b3-8c2fbc0e69d4",
 InitializationCell->True],
Cell[11009, 308, 799, 12, 70, "Output",ExpressionUUID->"4725a26e-bf2b-49d6-842a-1777fa40f9bd"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11869, 327, 450, 8, 113, "Section",ExpressionUUID->"7a35e1a8-5d0b-4ddf-90ad-938837d70b16"],
Cell[CellGroupData[{
Cell[12344, 339, 565, 10, 121, "Subsubsection",ExpressionUUID->"fadb08e5-a237-42f6-b87b-505e05bed8d9"],
Cell[12912, 351, 242, 6, 43, "Text",ExpressionUUID->"c4d3ddba-7d5f-4c47-bf8b-ca939bd2cde3"],
Cell[13157, 359, 2774, 71, 187, "Input",ExpressionUUID->"894116c4-977b-4080-8982-77154ce1ecb7",
 InitializationCell->True],
Cell[15934, 432, 992, 27, 72, "Text",ExpressionUUID->"eff04a5b-e941-4e88-a348-b34379426135"],
Cell[CellGroupData[{
Cell[16951, 463, 1792, 45, 202, "Input",ExpressionUUID->"cf69d591-fbd5-441f-be0f-7168e5ef056e"],
Cell[18746, 510, 1717, 48, 70, "Output",ExpressionUUID->"3bb0a302-0d5a-42e0-baa7-6b52b082cbb5"],
Cell[20466, 560, 585, 8, 70, "Output",ExpressionUUID->"63cba7a1-6c06-44dd-b848-96ea2de5a301"],
Cell[21054, 570, 1166, 33, 70, "Print",ExpressionUUID->"dcf265c5-62cd-4b56-a5c8-615e89f36ad5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22257, 608, 1741, 46, 202, "Input",ExpressionUUID->"ae4ad0bb-e903-483e-b61c-08f47391aacf"],
Cell[24001, 656, 3191, 96, 70, "Output",ExpressionUUID->"4fa73208-090c-4c95-bc24-0ffdc05ea96a"],
Cell[27195, 754, 802, 13, 70, "Output",ExpressionUUID->"b02a45d1-d16b-44e0-bc52-c978c49d7e59"],
Cell[28000, 769, 1262, 34, 70, "Print",ExpressionUUID->"6f5ef138-8e6f-459c-b63b-885f6f25025e"]
}, Open  ]],
Cell[29277, 806, 3318, 79, 240, "Input",ExpressionUUID->"4a8ef0ff-d725-4700-9bff-29d4b2b0dbe5"],
Cell[CellGroupData[{
Cell[32620, 889, 361, 7, 37, "Input",ExpressionUUID->"4ddbecfe-14f4-4f25-8dc3-93a47a0ae373"],
Cell[32984, 898, 1957, 29, 70, "Output",ExpressionUUID->"a670a59f-daa1-4103-86ba-b7e8ef64a0d7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35002, 934, 425, 6, 113, "Section",ExpressionUUID->"32eb2890-7d72-49ba-a688-a970b7f08eee"],
Cell[35430, 942, 247, 6, 73, "Text",ExpressionUUID->"992df939-ab7a-43ad-b3d6-78a7d6966a88"]
}, Closed]],
Cell[CellGroupData[{
Cell[35714, 953, 482, 7, 113, "Section",ExpressionUUID->"677581c3-d1e7-4154-990a-781145dc1bef"],
Cell[36199, 962, 6170, 158, 583, "Input",ExpressionUUID->"fc7847cf-44aa-4f57-9297-a416c2536186"],
Cell[42372, 1122, 356, 11, 44, "Text",ExpressionUUID->"60a7dfdd-ccd7-4b09-bc4f-ae41904509ab"],
Cell[CellGroupData[{
Cell[42753, 1137, 1151, 30, 238, "Input",ExpressionUUID->"f9c56b3e-81f0-4f5a-9a1e-e1db99f98581"],
Cell[43907, 1169, 7018, 211, 243, "Output",ExpressionUUID->"d695d286-6608-44ad-87f5-13d3cc4212a1"]
}, Open  ]],
Cell[50940, 1383, 376, 11, 44, "Text",ExpressionUUID->"c4864749-9849-46fb-b4b7-f7290072d878"],
Cell[CellGroupData[{
Cell[51341, 1398, 2227, 50, 238, "Input",ExpressionUUID->"6d23559b-c905-4355-893f-a3f969c35809"],
Cell[53571, 1450, 6996, 207, 243, "Output",ExpressionUUID->"0ea3f989-ef75-4c8c-a269-ef3cd9dba43d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60604, 1662, 1924, 49, 180, "Input",ExpressionUUID->"8ff1543a-18f9-4dab-8938-48c39a727df4"],
Cell[62531, 1713, 282, 5, 70, "Output",ExpressionUUID->"79230b39-e441-4647-b1f1-7482914c2fc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62850, 1723, 1908, 50, 180, "Input",ExpressionUUID->"7121acd6-a05a-4285-97bc-a0edb3b7e3c0"],
Cell[64761, 1775, 1036, 30, 70, "Output",ExpressionUUID->"9481ebfe-4124-4293-97d0-19680a492d90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65834, 1810, 579, 17, 57, "Input",ExpressionUUID->"d719b603-f472-4fed-8933-7d08720596da"],
Cell[66416, 1829, 864, 17, 70, "Message",ExpressionUUID->"66844eb9-c622-4c33-bdec-eee9adb6c546"],
Cell[67283, 1848, 223, 3, 70, "Output",ExpressionUUID->"fe0eff43-8bd8-4eb9-b913-672808749c20"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[67555, 1857, 320, 5, 113, "Section",ExpressionUUID->"1fc8d25b-553b-491e-ace7-60c641443584"],
Cell[67878, 1864, 370, 10, 37, "Input",ExpressionUUID->"3a0653ac-3776-43ef-9e45-3acb90f66e52"],
Cell[CellGroupData[{
Cell[68273, 1878, 2729, 74, 345, "Input",ExpressionUUID->"ac793abd-3e55-43c2-ae5e-114cd186fb5c"],
Cell[71005, 1954, 420, 6, 70, "Output",ExpressionUUID->"8b570bd6-8036-4b10-8fe5-14383de14019"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71462, 1965, 2624, 71, 345, "Input",ExpressionUUID->"56929805-552f-4e50-add7-e7ddf49a18bd"],
Cell[74089, 2038, 226, 3, 70, "Output",ExpressionUUID->"5bebfe72-af51-405f-9fa6-fbe5d897b70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74352, 2046, 3016, 75, 370, "Input",ExpressionUUID->"4c522eba-0415-4166-9b79-77898927dbb2"],
Cell[77371, 2123, 93468, 2642, 70, "Output",ExpressionUUID->"b160a57d-6277-4b1d-95bd-603dc770b3c5"],
Cell[170842, 4767, 228, 3, 70, "Output",ExpressionUUID->"c541d522-98ef-41b5-8a40-1f1f52cea920"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[171119, 4776, 499, 7, 65, "Section",ExpressionUUID->"5376bdf4-9073-4b8c-beb0-f19c8befbeff"],
Cell[CellGroupData[{
Cell[171643, 4787, 790, 13, 185, "Subsubsection",ExpressionUUID->"d5a9337d-15f2-47cf-b48d-bf7b31227f20"],
Cell[172436, 4802, 4145, 115, 395, "Input",ExpressionUUID->"fa28e1ec-bb59-4e34-b459-b6657493bd77"],
Cell[CellGroupData[{
Cell[176606, 4921, 1111, 22, 64, "Input",ExpressionUUID->"4eca3b13-f020-478e-a5ec-c39f7cac2a71"],
Cell[177720, 4945, 1562, 35, 70, "Output",ExpressionUUID->"f37da812-ac6a-428d-99a4-30d5c9def066"],
Cell[179285, 4982, 934, 13, 70, "Output",ExpressionUUID->"99a32be8-fb31-4221-8cc6-7bc4250635bb"]
}, Open  ]],
Cell[180234, 4998, 1583, 40, 194, "Input",ExpressionUUID->"c334f68f-50d1-4451-b583-0b48683cdf1d"],
Cell[CellGroupData[{
Cell[181842, 5042, 311, 6, 37, "Input",ExpressionUUID->"5860444c-5c95-4607-ab63-8c0403695118"],
Cell[182156, 5050, 1777, 27, 70, "Output",ExpressionUUID->"5747146d-7663-499b-9787-7a5744a535bc"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[183994, 5084, 391, 7, 113, "Section",ExpressionUUID->"084cb0d7-84a6-4aab-a119-8100e9cbb14f"],
Cell[184388, 5093, 1953, 56, 122, "Input",ExpressionUUID->"f8aa8c15-3f0a-41c6-9126-d0059c147f6e"],
Cell[CellGroupData[{
Cell[186366, 5153, 982, 25, 82, "Input",ExpressionUUID->"fbe0d05a-da66-4824-ba4b-e19601caa1f9"],
Cell[187351, 5180, 337, 8, 70, "Output",ExpressionUUID->"05c36ff4-442e-4d33-ac46-8adda5c1b228"],
Cell[187691, 5190, 226, 3, 70, "Output",ExpressionUUID->"1783e0ae-862f-4796-8ddc-9298e01f0c2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187954, 5198, 1547, 42, 154, "Input",ExpressionUUID->"b90038dc-5d43-46dc-8197-4e1daf618cf6"],
Cell[189504, 5242, 199, 3, 70, "Output",ExpressionUUID->"e0ca38dc-3a6e-4db0-b283-f68dce47c4fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189740, 5250, 2340, 61, 66, "Input",ExpressionUUID->"b617227f-01cb-4c3c-acb0-3672090dabd4"],
Cell[192083, 5313, 465, 6, 70, "Output",ExpressionUUID->"783c4c8f-f0fd-4e6c-9fcc-d70ce72fbfa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192585, 5324, 1737, 47, 129, "Input",ExpressionUUID->"7a632977-92d4-459b-8aee-a3de32fba0d0"],
Cell[194325, 5373, 745, 22, 70, "Output",ExpressionUUID->"1537b1ea-5df5-4caa-b5c5-7b08fb5fb7e4"],
Cell[195073, 5397, 226, 3, 70, "Output",ExpressionUUID->"9c2b3e70-8edf-4ae0-b40f-d1fdc40968c8"],
Cell[195302, 5402, 226, 3, 70, "Output",ExpressionUUID->"3e796eee-6278-4817-8520-6d84eb973529"]
}, Open  ]],
Cell[195543, 5408, 3045, 72, 402, "Input",ExpressionUUID->"3e488c49-8110-4127-b33b-a412340a6c71"],
Cell[198591, 5482, 397, 8, 73, "Text",ExpressionUUID->"d07a8c1d-55f9-4161-bed1-c1432e4c7cf6"],
Cell[CellGroupData[{
Cell[199013, 5494, 1426, 34, 194, "Input",ExpressionUUID->"3086888d-d4ee-4144-b183-bd26e14c8db6"],
Cell[200442, 5530, 1819, 27, 70, "Output",ExpressionUUID->"19e71b42-6547-416c-84f1-08d25a8f58ee"],
Cell[202264, 5559, 1134, 18, 70, "Output",ExpressionUUID->"489a979f-91d0-46d6-9ea1-39fff77b967d"],
Cell[203401, 5579, 666, 12, 70, "Output",ExpressionUUID->"162c7970-c30f-4db5-b184-4d286da701dc"],
Cell[204070, 5593, 581, 10, 70, "Output",ExpressionUUID->"1333ba09-2ad2-450d-bb1d-c5ecdf5540d5"],
Cell[204654, 5605, 512, 9, 70, "Output",ExpressionUUID->"d10aa80d-7c63-4b39-84d3-93b2e902ccf7"],
Cell[205169, 5616, 444, 7, 70, "Output",ExpressionUUID->"99e8e1ba-eaf6-4147-9c0b-5750f2acb849"],
Cell[205616, 5625, 446, 7, 70, "Output",ExpressionUUID->"79e04b71-88ea-4690-89dc-16a72fa1d8c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206099, 5637, 2565, 65, 96, "Input",ExpressionUUID->"719ff635-810e-44cd-9a7c-cbb0de10b8af"],
Cell[208667, 5704, 485, 7, 70, "Output",ExpressionUUID->"cd610d12-4e60-4db9-862f-63d8b2ab82e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209189, 5716, 12252, 331, 606, "Input",ExpressionUUID->"21a2d2f7-6992-4ce6-aa4b-93434b76e984"],
Cell[221444, 6049, 407, 6, 70, "Output",ExpressionUUID->"0a064c71-ca11-4c7d-93c5-d8e46c9527bd"],
Cell[221854, 6057, 409, 6, 70, "Output",ExpressionUUID->"4b2cc11d-03b9-45ba-b6c9-f783a68cbf01"],
Cell[222266, 6065, 407, 6, 70, "Output",ExpressionUUID->"787ab252-5407-46ab-8096-f10a1f3a6c50"],
Cell[222676, 6073, 406, 6, 70, "Output",ExpressionUUID->"df58f6d3-60f0-43f8-a3f3-b9c696f21aba"],
Cell[223085, 6081, 407, 6, 70, "Output",ExpressionUUID->"bcdd0582-9998-412d-9689-4f73cd39715c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223529, 6092, 196, 3, 37, "Input",ExpressionUUID->"37511800-18f8-4257-9d49-3ff394bb0faa"],
Cell[223728, 6097, 16866, 360, 70, "Output",ExpressionUUID->"c67289f7-4996-4c89-9f8b-09c9f14b4523"]
}, Open  ]],
Cell[240609, 6460, 2363, 57, 376, "Input",ExpressionUUID->"16db9f08-8d5b-4e7f-b4a5-3a92ea1ec0b3"],
Cell[242975, 6519, 197, 3, 44, "Text",ExpressionUUID->"8537bf6b-e4e4-4009-915b-56a27bc89c4c"],
Cell[CellGroupData[{
Cell[243197, 6526, 996, 26, 168, "Input",ExpressionUUID->"8a066be4-64ff-475d-a36e-8984b053272c"],
Cell[244196, 6554, 1596, 24, 70, "Output",ExpressionUUID->"3c6888f6-f423-45de-a78f-45421c7def46"],
Cell[245795, 6580, 774, 13, 70, "Output",ExpressionUUID->"46d8e1b4-e77e-459f-a9e7-ce724af75711"],
Cell[246572, 6595, 360, 7, 70, "Output",ExpressionUUID->"4093fe12-c7f0-46bd-b246-1cf438f7e179"],
Cell[246935, 6604, 305, 7, 70, "Output",ExpressionUUID->"028bdf4f-1cef-452b-8cec-5763a1f47c60"],
Cell[247243, 6613, 273, 5, 70, "Output",ExpressionUUID->"1cc99984-ba4b-4781-972c-7df95fae2d0f"],
Cell[247519, 6620, 223, 4, 70, "Output",ExpressionUUID->"066263a5-8eeb-42b4-8af3-adcae8c9467a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[247791, 6630, 314, 6, 113, "Section",ExpressionUUID->"08a879a4-807a-49a1-9b1e-defaf6ea1424"],
Cell[248108, 6638, 309, 7, 73, "Text",ExpressionUUID->"b672f5a1-ebc5-4f7f-b9ce-bb095ef02ff0"],
Cell[248420, 6647, 3965, 112, 258, "Input",ExpressionUUID->"6add21e3-d29a-4df6-8db6-15f18258a67e"],
Cell[CellGroupData[{
Cell[252410, 6763, 297, 5, 37, "Input",ExpressionUUID->"b280dec5-15df-4374-a0db-016b8cae15cc"],
Cell[252710, 6770, 1023, 29, 83, "Output",ExpressionUUID->"42a56dcc-5e3d-4520-80a6-0d28782ee9da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253770, 6804, 1493, 33, 142, "Input",ExpressionUUID->"04923efa-8bc4-499a-859e-1b84633639f7"],
Cell[255266, 6839, 1842, 28, 225, "Output",ExpressionUUID->"f7e71e9f-5f30-4687-b54c-978f8d483254"]
}, Open  ]],
Cell[257123, 6870, 157, 3, 44, "Text",ExpressionUUID->"c2d35f74-140e-4312-b0fd-567a0883e7ac"],
Cell[CellGroupData[{
Cell[257305, 6877, 2821, 71, 295, "Input",ExpressionUUID->"b099693d-4c79-45d4-9b28-a5afaa02e157"],
Cell[260129, 6950, 674, 15, 70, "Print",ExpressionUUID->"00176dbd-bae7-4bdd-9550-304c2287b4b0"],
Cell[260806, 6967, 395, 7, 70, "Output",ExpressionUUID->"3845b8fa-6bcb-47a8-b84b-daf50630b496"],
Cell[261204, 6976, 347, 5, 70, "Output",ExpressionUUID->"87c78d1b-ef4a-4401-8bd3-9c9386478c15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261588, 6986, 2903, 72, 295, "Input",ExpressionUUID->"a49c6209-c16e-4da9-aa9b-cc383509c577"],
Cell[264494, 7060, 694, 16, 70, "Print",ExpressionUUID->"160ccc97-b876-4b12-b983-2f769efb01f4"],
Cell[265191, 7078, 732, 20, 70, "Output",ExpressionUUID->"5e6a79df-ba75-4f20-9742-3716503d0ff3"],
Cell[265926, 7100, 5301, 136, 70, "Print",ExpressionUUID->"d5a0c8ca-2ae8-41ca-85cd-0bcd19d42828"],
Cell[271230, 7238, 368, 6, 70, "Output",ExpressionUUID->"889d696b-7561-4783-96c2-17cafc5e5802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271635, 7249, 3041, 74, 381, "Input",ExpressionUUID->"987f06cb-70d6-4339-acfa-509656a537ee"],
Cell[CellGroupData[{
Cell[274701, 7327, 746, 16, 29, "Print",ExpressionUUID->"ec9555c3-67e8-40da-9762-0220813e70c8"],
Cell[275450, 7345, 1934, 53, 55, "Print",ExpressionUUID->"f05b7bd9-9e46-43dd-be6a-b009131f35dd"],
Cell[277387, 7400, 4950, 120, 212, "Print",ExpressionUUID->"6815dcd5-9ac6-42b7-8294-2e627b1fd883"],
Cell[282340, 7522, 10092, 238, 643, "Print",ExpressionUUID->"9fe1bb15-bba0-4c9c-874a-0c5a543fef17"],
Cell[292435, 7762, 13146, 294, 1190, "Print",ExpressionUUID->"684b4e11-e916-432a-8f31-31f6cf405da6"]
}, Open  ]],
Cell[305596, 8059, 595, 10, 42, "Output",ExpressionUUID->"b741d366-cf6c-4a1a-9a55-d62d92656895"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306228, 8074, 3081, 76, 381, "Input",ExpressionUUID->"2d684531-8cbe-4734-a09b-b3931b2722b6"],
Cell[CellGroupData[{
Cell[309334, 8154, 527, 13, 29, "Print",ExpressionUUID->"f035deb0-0e47-43fb-931f-379cc73650f0"],
Cell[309864, 8169, 2148, 63, 80, "Print",ExpressionUUID->"a99f43a5-ae37-435d-a25e-fcbf7928988f"],
Cell[312015, 8234, 8012, 195, 378, "Print",ExpressionUUID->"98cb8432-4675-4123-9985-9c04924d9a59"],
Cell[320030, 8431, 9509, 216, 611, "Print",ExpressionUUID->"1ab7fbc9-d5a0-4e9f-9146-c380a6a5d072"],
Cell[329542, 8649, 12013, 271, 845, "Print",ExpressionUUID->"95f3fc8e-c2a3-44f6-9978-544ddcbab49b"],
Cell[341558, 8922, 19240, 445, 2025, "Print",ExpressionUUID->"e4ab0d4d-f19f-4513-9a94-b61d3b667991"]
}, Open  ]],
Cell[360813, 9370, 200, 4, 42, "Output",ExpressionUUID->"edab6056-6588-4cff-a534-23eb5de31873"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[361062, 9380, 499, 9, 113, "Section",ExpressionUUID->"f58c22f1-efe9-4297-9050-80ac224a09ab"],
Cell[361564, 9391, 361, 7, 73, "Text",ExpressionUUID->"676a1dd7-2af2-4543-bad7-1ee3a8127b0e"],
Cell[361928, 9400, 3657, 87, 265, "Input",ExpressionUUID->"c3f58776-a23f-44c5-8e52-9f2ae3fd62af"],
Cell[CellGroupData[{
Cell[365610, 9491, 320, 8, 56, "Subsubsection",ExpressionUUID->"19c83f0b-495d-47bb-bcf8-ce647c94dc32"],
Cell[CellGroupData[{
Cell[365955, 9503, 3134, 74, 450, "Input",ExpressionUUID->"3b3d59a8-989c-444f-8408-fb7eac2e3a28"],
Cell[369092, 9579, 1291, 29, 70, "Output",ExpressionUUID->"9e9135ed-ef81-46ab-8864-adaa360f92e2"],
Cell[370386, 9610, 940, 14, 70, "Print",ExpressionUUID->"b2758e3e-d968-44f4-a36a-cfbee074ee01"],
Cell[371329, 9626, 811, 12, 70, "Output",ExpressionUUID->"1c7073ab-2c8e-4b9d-bda2-35d44acf5ca8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[372189, 9644, 320, 8, 45, "Subsubsection",ExpressionUUID->"b6488683-c80f-4f19-a588-a6c246714486"],
Cell[CellGroupData[{
Cell[372534, 9656, 3292, 75, 450, "Input",ExpressionUUID->"53432dea-a059-4a0f-b088-8216cf596023"],
Cell[375829, 9733, 1339, 31, 83, "Output",ExpressionUUID->"ed3f9128-d98c-4aef-98c0-dbfae7cfb501"],
Cell[CellGroupData[{
Cell[377193, 9768, 965, 15, 54, "Print",ExpressionUUID->"9b1008a6-652f-4112-b3eb-302b39356aa6"],
Cell[378161, 9785, 3121, 76, 129, "Print",ExpressionUUID->"5884826b-5d82-41b8-8933-4c7e9677b0bf"]
}, Open  ]],
Cell[381297, 9864, 823, 13, 42, "Output",ExpressionUUID->"a19b7174-1301-4097-9244-48b12d1762ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[382169, 9883, 366, 9, 56, "Subsubsection",ExpressionUUID->"43b53f79-4dad-428e-a1e9-8a8420244a56"],
Cell[CellGroupData[{
Cell[382560, 9896, 4404, 103, 632, "Input",ExpressionUUID->"5e0c6c34-6418-47ca-a2fb-2a1e44143af6"],
Cell[386967, 10001, 975, 26, 70, "Output",ExpressionUUID->"8e8a812a-f3d7-4558-8f7d-ef42c77efe17"],
Cell[CellGroupData[{
Cell[387967, 10031, 2153, 53, 155, "Print",ExpressionUUID->"af264b8f-8ad0-4ebb-b200-5da2e369ffd3"],
Cell[390123, 10086, 3405, 87, 159, "Print",ExpressionUUID->"9365c94c-3a1f-4263-98e3-a9bb7b42c61b"],
Cell[393531, 10175, 563, 10, 54, "Print",ExpressionUUID->"03a5fa22-1e8c-42c5-91b6-2b0237df6d04"]
}, Open  ]],
Cell[394109, 10188, 448, 8, 42, "Output",ExpressionUUID->"b42b2bf8-5d9b-41c8-bb3a-d890fd6ed352"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394594, 10201, 4267, 97, 632, "Input",ExpressionUUID->"ccfdc69b-7891-4324-b912-14fa3b31e8c2"],
Cell[398864, 10300, 757, 23, 83, "Output",ExpressionUUID->"98b899f8-bfed-4f05-a7dd-249001426d3d"],
Cell[CellGroupData[{
Cell[399646, 10327, 1925, 49, 155, "Print",ExpressionUUID->"e2e56893-bb44-4276-99b9-3a624cf7b478"],
Cell[401574, 10378, 4509, 109, 212, "Print",ExpressionUUID->"301354c7-b28e-45b4-a4d8-cbfa59718fe9"],
Cell[406086, 10489, 323, 6, 54, "Print",ExpressionUUID->"7daeb6c4-71b5-4f6e-9d37-a7c2b255816e"]
}, Open  ]],
Cell[406424, 10498, 205, 4, 42, "Output",ExpressionUUID->"33c2ad67-3942-4ae3-bb49-7788c3e89fc0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[406678, 10508, 415, 9, 45, "Subsubsection",ExpressionUUID->"5ab194d8-6c38-450b-94b4-2a1647ce50c7"],
Cell[407096, 10519, 478, 9, 131, "Text",ExpressionUUID->"b410c040-de7d-4233-bfa5-df4554859aa5"],
Cell[CellGroupData[{
Cell[407599, 10532, 5945, 147, 798, "Input",ExpressionUUID->"57ad5a5f-7805-41ee-a7c1-4f443654b3ac"],
Cell[413547, 10681, 835, 24, 70, "Output",ExpressionUUID->"b1ce6d98-480d-4001-97c5-afd64d868e22"],
Cell[CellGroupData[{
Cell[414407, 10709, 2632, 66, 155, "Print",ExpressionUUID->"ae060f7f-8617-45e7-8185-fb47911bc77d"],
Cell[417042, 10777, 6325, 148, 264, "Print",ExpressionUUID->"8ec3477f-300e-43a0-b518-8b7fb631c804"],
Cell[423370, 10927, 8649, 195, 546, "Print",ExpressionUUID->"1778936b-d8e3-4fbf-98bc-b89f4dde2587"],
Cell[432022, 11124, 368, 6, 54, "Print",ExpressionUUID->"ec8bbc66-ed32-47df-9860-ff808b68c5b5"]
}, Open  ]],
Cell[432405, 11133, 805, 15, 29, "Message",ExpressionUUID->"0ebd6df6-c761-465a-babe-42a3fbb90f84"],
Cell[433213, 11150, 984, 23, 133, "Output",ExpressionUUID->"d7398589-a080-4929-962d-16932156ce62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434234, 11178, 920, 27, 101, "Input",ExpressionUUID->"770d6550-0732-44da-976c-87b0de09408d"],
Cell[435157, 11207, 2388, 42, 652, "Output",ExpressionUUID->"436e5f7d-778c-4385-9927-0d386ab6616e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437582, 11254, 5130, 120, 728, "Input",ExpressionUUID->"1778e773-702f-4ff0-bc67-d6a539f35b51"],
Cell[442715, 11376, 766, 23, 83, "Output",ExpressionUUID->"4c8f3e43-b492-4580-94ee-6ef1a294d07d"],
Cell[CellGroupData[{
Cell[443506, 11403, 2535, 65, 155, "Print",ExpressionUUID->"155369c2-c9c3-4584-8ef5-18b91bbf6eb7"],
Cell[446044, 11470, 4426, 110, 189, "Print",ExpressionUUID->"a3096317-b60c-4e30-aada-cb21d836aaf1"],
Cell[450473, 11582, 6869, 161, 509, "Print",ExpressionUUID->"ff7d636b-a427-42f7-a6a9-e2c54051bbc9"],
Cell[457345, 11745, 297, 5, 54, "Print",ExpressionUUID->"5b89c5cf-b2e2-4112-a868-04155c5a13e0"]
}, Open  ]],
Cell[457657, 11753, 178, 3, 42, "Output",ExpressionUUID->"4604ab6a-5908-47b1-8ca4-1098459fb961"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[457896, 11763, 289, 4, 65, "Section",ExpressionUUID->"6139b2b0-f78b-482f-abbf-28f128ff791e"],
Cell[458188, 11769, 505, 14, 48, "Text",ExpressionUUID->"64ec01f7-79fd-440f-b33e-cc0e5ec6079f"],
Cell[458696, 11785, 1119, 29, 60, "Input",ExpressionUUID->"3f7ff1e8-a820-48ab-afd4-9fb7aa0b20f3"],
Cell[CellGroupData[{
Cell[459840, 11818, 4010, 111, 251, "Input",ExpressionUUID->"cef27d1c-cbf4-4768-b7d2-5d3ebf3b04a8"],
Cell[463853, 11931, 483, 10, 70, "Output",ExpressionUUID->"2b078512-f983-428f-b932-860e2ff30aa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464373, 11946, 4002, 111, 251, "Input",ExpressionUUID->"c31b50c5-dd30-4476-adbb-342ed94adaee"],
Cell[468378, 12059, 918, 17, 70, "Output",ExpressionUUID->"c0a8344f-f0bd-4caa-a26a-ec917b2c77e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469333, 12081, 3485, 91, 251, "Input",ExpressionUUID->"31da07d7-631c-4a2d-947c-2f6d3bf885a7"],
Cell[472821, 12174, 768, 15, 70, "Output",ExpressionUUID->"cd82b3b7-d815-4acd-a9b7-87364fda0951"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473626, 12194, 3590, 94, 251, "Input",ExpressionUUID->"167d69bf-00fb-4202-8103-a0ed80ff585b"],
Cell[477219, 12290, 470, 10, 70, "Output",ExpressionUUID->"9fdd124f-d125-4c6c-97ca-852469b1b023"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477726, 12305, 3814, 98, 251, "Input",ExpressionUUID->"4cbd5541-2782-4022-9053-f814561064d6"],
Cell[481543, 12405, 522, 11, 70, "Output",ExpressionUUID->"b5fe6f04-f4fe-4705-a34d-b9382d9fac49"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[482114, 12422, 399, 6, 113, "Section",ExpressionUUID->"650831a2-2049-49d4-9d19-53083f0497b7"],
Cell[482516, 12430, 2787, 77, 296, "Input",ExpressionUUID->"e76213e4-9879-4b20-823f-177f3394797f"],
Cell[CellGroupData[{
Cell[485328, 12511, 2322, 58, 231, "Input",ExpressionUUID->"8f7a5570-c37b-4778-8b35-795a4bb2fb01"],
Cell[487653, 12571, 1579, 24, 70, "Output",ExpressionUUID->"c3de7a5a-7675-4846-86d8-171634f8dd28"]
}, Open  ]],
Cell[489247, 12598, 346, 7, 44, "Text",ExpressionUUID->"efea9d36-49fb-4c4a-93e5-aca0bb270f25"],
Cell[CellGroupData[{
Cell[489618, 12609, 1565, 42, 123, "Input",ExpressionUUID->"9fe28a69-3ec1-4bae-85eb-7549ba539a79"],
Cell[491186, 12653, 997, 28, 70, "Output",ExpressionUUID->"91f4dde9-c023-443a-b0cd-e424e508d24e"],
Cell[492186, 12683, 5757, 116, 70, "Output",ExpressionUUID->"12d73747-1ecd-4f8e-9dd1-8925c37822a8"]
}, Open  ]],
Cell[497958, 12802, 477, 13, 44, "Text",ExpressionUUID->"964eae65-e9be-4317-8b7a-a220492e01c3"],
Cell[CellGroupData[{
Cell[498460, 12819, 1664, 43, 123, "Input",ExpressionUUID->"c250e671-4b17-4749-8e17-634a68c99937"],
Cell[500127, 12864, 771, 23, 70, "Output",ExpressionUUID->"2280410a-7128-4249-9bbb-da659842f0a4"],
Cell[500901, 12889, 4183, 90, 70, "Output",ExpressionUUID->"3d288795-0597-42c4-8997-d852b6126ddf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[505133, 12985, 323, 5, 65, "Section",ExpressionUUID->"65da0bf4-3aca-4329-9901-6e22581f497f"],
Cell[505459, 12992, 805, 23, 102, "Text",ExpressionUUID->"9a70f728-d310-4180-9043-b52f7dca65d3"],
Cell[CellGroupData[{
Cell[506289, 13019, 2624, 71, 174, "Input",ExpressionUUID->"29ced2a7-a914-4d39-adb2-20f1a9ff0848"],
Cell[508916, 13092, 427, 9, 46, "Output",ExpressionUUID->"35a2f2a5-4d4b-4f5d-8138-53492be30ec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509380, 13106, 2629, 71, 174, "Input",ExpressionUUID->"8d9f1a3f-5bb2-44ea-b240-b426fbcd0fb9"],
Cell[512012, 13179, 500, 10, 46, "Output",ExpressionUUID->"87aafc2b-4345-48f2-be46-fbcef0af6f2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512549, 13194, 2666, 72, 174, "Input",ExpressionUUID->"040a20e1-a457-4bd9-ba06-ac5065775390"],
Cell[515218, 13268, 395, 8, 46, "Output",ExpressionUUID->"b3f1b3a8-d4ad-42f0-983b-4bbdec287e80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515650, 13281, 2670, 72, 174, "Input",ExpressionUUID->"b0c9310b-6060-48db-bb2f-ef35ad672128"],
Cell[518323, 13355, 400, 8, 46, "Output",ExpressionUUID->"730cd524-2b58-4d08-9400-8daf3d216662"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518760, 13368, 2260, 59, 199, "Input",ExpressionUUID->"8da69d27-0421-4566-a94a-7a8219bfff9c"],
Cell[521023, 13429, 1629, 25, 225, "Output",ExpressionUUID->"093cc6af-d54a-4af0-afd3-8a91e3ce8ce0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522689, 13459, 2259, 59, 199, "Input",ExpressionUUID->"a256c08b-2014-4d73-8edd-4a5b283a70df"],
Cell[524951, 13520, 940, 16, 121, "Output",ExpressionUUID->"f6248fbe-0f5d-4602-aaac-bbf7b2f04a7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525928, 13541, 2259, 59, 199, "Input",ExpressionUUID->"33ee17bf-aad3-4094-a99b-8d9e34f39417"],
Cell[528190, 13602, 389, 8, 42, "Output",ExpressionUUID->"cc5646a8-0ff3-4492-94ab-00fae03073e2"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


